Plasmoid-dominated Turbulent Reconnection in a Low $\beta$ Plasma

Properties of plasmoid-dominated turbulent reconnection in a low-$\beta$ background plasma are investigated by resistive magnetohydrodynamic (MHD) simulations. In the $\beta_{\rm in} < 1$ regime, where $\beta_{\rm in}$ is plasma $\beta$ in the inflow region, the reconnection site is dominated by shocks and shock-related structures and plasma compression is significant. The effective reconnection rate increases from $0.01$ to $0.02$ as $\beta_{\rm in}$ decreases. We hypothesize that plasma compression allows faster reconnection rate, and then we estimate a speed-up factor, based on a compressible MHD theory. We validate our prediction by a series of MHD simulations. These results suggest that the plasmoid-dominated reconnection can be twice faster than expected in the $\beta \ll 1$ environment in a solar corona.

==> ancillary_files/bc.f90 <==
subroutine bc(U,ix,jx)
  implicit none
  include 'param.h'
  integer, intent(in) :: ix, jx
  real(8) :: U(ix,jx,var1)
!----------------------------------------------------------------------

! left/right
!  U(ix,:,:) = U(2,:,:)
!  U(1,:,:)  = U(ix-1,:,:)
  U(1,:,:)  = U(2,:,:)
  U(ix,:,:) = U(ix-1,:,:)

! top/bottom (lazy BC)
  U(:, 1,:)  =  U(:,   2,:)
  U(:,jx,:)  =  U(:,jx-1,:)
  U(:, 1,my) = -U(:,   2,my)
  U(:,jx,my) = -U(:,jx-1,my)
  U(:, 1,by) = -U(:,   2,by) 
  U(:,jx,by) = -U(:,jx-1,by) 

  return
end subroutine bc


==> ancillary_files/bc_vlvr_g.f90 <==
subroutine bc_vlvr_g( VL,VR,ix,jx )
!-----------------------------------------------------------------------
!     BC fixes for VL/VR in the Y direction
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, intent(in) :: ix, jx
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states

  VL(:, 1,ro) =  VR(:,1,ro)
  VL(:, 1,vx) =  VR(:,1,vx)
  VL(:, 1,vy) = -VR(:,1,vy)
  VL(:, 1,vz) =  VR(:,1,vz)
  VL(:, 1,pr) =  VR(:,1,pr)
  VL(:, 1,bx) =  VR(:,1,bx)
  VL(:, 1,by) = -VR(:,1,by)
  VL(:, 1,bz) =  VR(:,1,bz)
  VL(:, 1,ps) =  VR(:,1,ps)

  VR(:,jx-1,ro) =  VL(:,jx-1,ro)
  VR(:,jx-1,vx) =  VL(:,jx-1,vx)
  VR(:,jx-1,vy) = -VL(:,jx-1,vy)
  VR(:,jx-1,vz) =  VL(:,jx-1,vz)
  VR(:,jx-1,pr) =  VL(:,jx-1,pr)
  VR(:,jx-1,bx) =  VL(:,jx-1,bx)
  VR(:,jx-1,by) = -VL(:,jx-1,by)
  VR(:,jx-1,bz) =  VL(:,jx-1,bz)
  VR(:,jx-1,ps) =  VL(:,jx-1,ps)

  return
end subroutine bc_vlvr_g


==> ancillary_files/bc_vlvr_g2.f90 <==
subroutine bc_vlvr_g2( VL,VR,ix,jx )
!-----------------------------------------------------------------------
!     BC fixes for VL/VR in the Y direction for parallel run 2 (mainp2)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, intent(in) :: ix, jx
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states

  VL(:, 1,ro) =  VR(:,1,ro)
  VL(:, 1,vx) =  VR(:,1,vx)
  VL(:, 1,vy) = -VR(:,1,vy)
  VL(:, 1,vz) =  VR(:,1,vz)
  VL(:, 1,pr) =  VR(:,1,pr)
  VL(:, 1,bx) = -VR(:,1,bx)
  VL(:, 1,by) =  VR(:,1,by)
  VL(:, 1,bz) =  VR(:,1,bz)
  VL(:, 1,ps) = -VR(:,1,ps)

! conductive wall
  VR(:,jx-1,ro) =  VL(:,jx-1,ro)
  VR(:,jx-1,vx) =  VL(:,jx-1,vx)
  VR(:,jx-1,vy) = -VL(:,jx-1,vy)
  VR(:,jx-1,vz) =  VL(:,jx-1,vz)
  VR(:,jx-1,pr) =  VL(:,jx-1,pr)
  VR(:,jx-1,bx) =  VL(:,jx-1,bx)
  VR(:,jx-1,by) = -VL(:,jx-1,by)
  VR(:,jx-1,bz) =  VL(:,jx-1,bz)
  VR(:,jx-1,ps) =  VL(:,jx-1,ps)

  return
end subroutine bc_vlvr_g2


==> ancillary_files/flux_glm.f90 <==
subroutine flux_glm(F,VL,VR,ch,ix,jx,dir)
!-----------------------------------------------------------------------
!     GLM flux terms in the X/Y/Z directions
!-----------------------------------------------------------------------
!     This needs to be called right after LLF/HLL/HLLC/HLLD flux solver,
!     because these solvers may set F(:,:,bx) and F(:,:,ps) to zero
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  GLM solver
!     2016/09/06  S. Zenitani  X/Y/Z directions
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, intent(in) :: ix, jx
! numerical flux (F) [input/output]
  real(8), intent(inout) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8), intent(in) :: VL(ix,jx,var1), VR(ix,jx,var1)
! direction [input]: 1 (X), 2 (Y), 3 (Z)
  integer, intent(in)  :: dir
! div cleaning wave speed
  real(8), intent(in) :: ch
  real(8) :: ch2
  integer :: i, j, is=0, ie=0, js=0, je=0
  integer :: bn

  bn = bx + mod(dir-1,3)
  select case(dir)
  case(1)
     is = 1; ie = ix-1
     js = 2; je = jx-1
  case(2)
     is = 2; ie = ix-1
     js = 1; je = jx-1
  case(3)
  endselect

  ch2 = ch**2

  do j=js,je
  do i=is,ie

     F(i,j,bn) = 0.5d0*( VL(i,j,ps) + VR(i,j,ps) &
          - ch*( VR(i,j,bn)-VL(i,j,bn) ) )
     F(i,j,ps) = 0.5d0*( ch2*( VL(i,j,bn)+VR(i,j,bn) ) &
          - ch*( VR(i,j,ps)-VL(i,j,ps) ) )

  enddo
  enddo

  return
end subroutine flux_glm


==> ancillary_files/flux_resistive.f90 <==
subroutine flux_resistive(F,U,VL,VR,EtS,dx,ix,jx,dir)
!-----------------------------------------------------------------------
!     Resistive flux terms in the X/Y directions
!-----------------------------------------------------------------------
!     2010/09/23  S. Zenitani  resistive HLL solver
!     2015/07/29  S. Zenitani  if-statements ==> max/min functions
!     2016/09/06  S. Zenitani  resistive part
!     2016/10/02  S. Zenitani  X/Y directions, loop jamming
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  integer, intent(in) :: ix, jx
  real(8), intent(in) :: dx
! numerical flux (F) [inout]
  real(8), intent(inout) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8), intent(in) :: VL(ix,jx,var1), VR(ix,jx,var1)
! conserved variables (U) [input]
  real(8), intent(in) :: U(ix,jx,var1)
! resistivity ** at the cell surface ** (EtS) [input]
  real(8), intent(in) :: EtS(ix,jx)
! direction [input]: 1 (X), 2 (Y), 3 (Z)
  integer, intent(in) :: dir
!-----------------------------------------------------------------------
! electric currents at the cell surface [local]
  real(8) :: JxS, JyS, JzS
  integer :: i, j, is, ie, js, je
  real(8) :: f1

  is = min(2,ix); ie = max(1,ix-1)
  js = min(2,jx); je = max(1,jx-1)

  select case(dir)
  case(1)
     is = 1; ie = ix-1
  case(2)
     js = 1; je = jx-1
  case(3)
  endselect

  f1 = 1.d0 / dx


  select case(dir)
!-----------------------------------------------------------------------
  case(1)

     do j=js,je
     do i=is,ie
! electric current at the X-surface (Toth+ 2008, JCP)
! B is taken from the cell center (U)
!       JxS = f1*0.25d0*( U(i,j+1,bz)+U(i+1,j+1,bz)-U(i,j-1,bz)-U(i+1,j-1,bz) )
        JyS = -f1*( U(i+1,j,bz)-U(i,j,bz) )
        JzS = f1*( ( U(i+1,j,by)-U(i,j,by) ) &
             - 0.25d0*( U(i,j+1,bx)+U(i+1,j+1,bx)-U(i,j-1,bx)-U(i+1,j-1,bx) ) )
! resistive flux
! B is taken from the left (VL) and the right states (VR)
        F(i,j,en) = F(i,j,en) + 0.5d0 * EtS(i,j) * &
             (JyS*(VL(i,j,bz)+VR(i,j,bz))-JzS*(VL(i,j,by)+VR(i,j,by)))
        F(i,j,by) = F(i,j,by) - EtS(i,j) * JzS
        F(i,j,bz) = F(i,j,bz) + EtS(i,j) * JyS
     enddo
     enddo

!-----------------------------------------------------------------------
  case(2)

     do j=js,je
     do i=is,ie
! electric current at the Y-surface (Toth+ 2008, JCP)
! B is taken from the cell center (U)
        JxS = f1*( U(i,j+1,bz)-U(i,j,bz) )
!       JyS = -f1*0.25d0*( U(i+1,j+1,bz)+U(i+1,j,bz)-U(i-1,j+1,bz)-U(i-1,j,bz) )
        JzS = f1*( 0.25d0*(U(i+1,j+1,by)+U(i+1,j,by)-U(i-1,j+1,by)-U(i-1,j,by)) &
             - ( U(i,j+1,bx)-U(i,j,bx) ) )
! resistive flux
! B is taken from the left (VL) and the right states (VR)
        F(i,j,en) = F(i,j,en) + 0.5d0 * EtS(i,j) * &
             ( JzS*(VL(i,j,bx)+VR(i,j,bx)) - JxS*(VL(i,j,bz)+VR(i,j,bz)) )
        F(i,j,bx) = F(i,j,bx) + EtS(i,j) * JzS
        F(i,j,bz) = F(i,j,bz) - EtS(i,j) * JxS
     enddo
     enddo

  endselect

  return
end subroutine flux_resistive


==> ancillary_files/flux_solver.f90 <==
subroutine flux_solver(F,VL,VR,ix,jx,dir,type)
!-----------------------------------------------------------------------
!     HLLC-G flux solver
!       Ref: K. F. Gurski, SIAM J. Sci. Comput., 25, 2165 (2004)
!     HLLD flux solver
!       Ref: T. Miyoshi, K. Kusano, J. Comput. Phys., 208, 315 (2005)
!-----------------------------------------------------------------------
!     2010/05/11  S. Zenitani  HLLC-G solver
!     2010/05/12  S. Zenitani  HLLD solver
!     2010/09/18  S. Zenitani  HLLD solver: fixed some bugs
!     2015/07/29  S. Zenitani  HLL solver: if-statements ==> max/min functions
!     2015/08/15  S. Zenitani  HLLC-G solver: optimization
!     2016/09/06  S. Zenitani  X/Y/Z directions
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
! size of arrays [input]
  integer, intent(in)  :: ix, jx
! numerical flux (F) [output]
  real(8), intent(out) :: F(ix,jx,var1)
! left/right states (VL,VR) [input]
  real(8), intent(in)  :: VL(ix,jx,var1), VR(ix,jx,var1)
! direction [input]: 1 (X), 2 (Y), 3 (Z)
  integer, intent(in)  :: dir
! numerical flux [input]: 0 (LLF Rusanov), 1 (HLL), 2 (HLLC), 3 (HLLD)
  integer, intent(in)  :: type
!-----------------------------------------------------------------------
! left/right conserved variables (UL & UR; local)
  real(8) :: UL(var2), UR(var2)
! left/right numerical flux (FL & FR; local)
  real(8) :: FL(var1), FR(var1)
  integer :: i, j, is=0, ie=0, js=0, je=0
! directions
  integer :: vn, vt1, vt2, mn, mt1, mt2, bn, bt1, bt2
! constants
  real(8), parameter :: r1 =  1.d0 / ( gamma - 1.d0 )  ! v2u
  real(8), parameter :: r2 = gamma / ( gamma - 1.d0 )  ! v2f

! HLL solver
  real(8) :: f1, f2, B2, v2, vBL, vBR
  real(8) :: aL, aR

! HLLC solver
  real(8) :: aM, at1, at2
  real(8) :: ptL, ptR, pt, roL, roR, enL, enR
  real(8) :: U_hll(var1)

! HLLD solver
  real(8) :: aL1, aR1, aVL, aVR
  real(8) :: UL1(var1), UR1(var1), U2(var1)
  real(8) :: vt1L, vt1R, vt2L, vt2R, roLs, roRs
  real(8), parameter :: hllg_factor = 1.001d0   ! threshold to switch HLLC-G and HLLD
!-----------------------------------------------------------------------

  F = 0.d0
  FL = 0.d0; FR = 0.d0

! directions
  vn  = vx + mod(dir-1,3)
  vt1 = vx + mod(dir  ,3)
  vt2 = vx + mod(dir+1,3)
  bn  = bx + mod(dir-1,3)
  bt1 = bx + mod(dir  ,3)
  bt2 = bx + mod(dir+1,3)
  mn  = mx + mod(dir-1,3)
  mt1 = mx + mod(dir  ,3)
  mt2 = mx + mod(dir+1,3)

! boundaries
  select case(dir)
  case(1)
     is = 1; ie = ix-1
     js = min(2,jx); je = max(1,jx-1)
  case(2)
     is = min(2,ix); ie = max(1,ix-1)
     js = 1; je = jx-1
  case(3)
  endselect

! main switch
  select case(type)
  !-----------------------------------------------------------------------
  !  Local Lax Friedrich (Rusanov)
  !  No OpenMP optimization - just for education
  !-----------------------------------------------------------------------
  case(0)

     do j=js,je
     do i=is,ie

!    VL --> UL
     v2 = dot_product( VL(i,j,vx:vz), VL(i,j,vx:vz) )
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
     vBL= dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
     UL(mx:mz) = VL(i,j,ro) * VL(i,j,vx:vz)
     UL(en)    = 0.5d0 * ( VL(i,j,ro)*v2 + B2 ) + r1*VL(i,j,pr)
!    VL --> FL
     FL(ro)  = VL(i,j,ro) * VL(i,j,vn)
     FL(mn)  = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vn)  - VL(i,j,bn)*VL(i,j,bn) + VL(i,j,pr) + 0.5d0*B2
     FL(mt1) = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vt1) - VL(i,j,bn)*VL(i,j,bt1)
     FL(mt2) = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vt2) - VL(i,j,bn)*VL(i,j,bt2)
     FL(en)  = ( 0.5d0*VL(i,j,ro)*v2 + r2*VL(i,j,pr) + B2 ) * VL(i,j,vn) - vBL * VL(i,j,bn)
!    FL(bn)  = 0.d0
     FL(bt1) = VL(i,j,vn)*VL(i,j,bt1)-VL(i,j,bn)*VL(i,j,vt1)
     FL(bt2) = VL(i,j,vn)*VL(i,j,bt2)-VL(i,j,bn)*VL(i,j,vt2)
!    FL(ps)  = 0.d0

!    VL --> fast mode
     f1 = gamma * VL(i,j,pr)      ! f1: gamma p
     f2 = 4 * f1 * VL(i,j,bn)**2  ! f2: 4 gamma p B_n^2
     aL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))

!    VR --> UR
     v2 = dot_product( VR(i,j,vx:vz), VR(i,j,vx:vz) )
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
     vBR= dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
     UR(mx:mz) = VR(i,j,ro) * VR(i,j,vx:vz)
     UR(en)    = 0.5d0 * ( VR(i,j,ro)*v2 + B2 ) + r1*VR(i,j,pr)
!    VR --> FR
     FR(ro)  = VR(i,j,ro) * VR(i,j,vn)
     FR(mn)  = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vn)  - VR(i,j,bn)*VR(i,j,bn) + VR(i,j,pr) + 0.5d0*B2
     FR(mt1) = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vt1) - VR(i,j,bn)*VR(i,j,bt1)
     FR(mt2) = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vt2) - VR(i,j,bn)*VR(i,j,bt2)
     FR(en)  = ( 0.5d0*VR(i,j,ro)*v2 + r2*VR(i,j,pr) + B2 ) * VR(i,j,vn) - vBR * VR(i,j,bn)
!    FR(bn)  = 0.d0
     FR(bt1) = VR(i,j,vn)*VR(i,j,bt1)-VR(i,j,bn)*VR(i,j,vt1)
     FR(bt2) = VR(i,j,vn)*VR(i,j,bt2)-VR(i,j,bn)*VR(i,j,vt2)
!    FR(ps)  = 0.d0

!    VR --> fast mode
     f1 = gamma * VR(i,j,pr)      ! f1: gamma p
     f2 = 4 * f1 * VR(i,j,bn)**2  ! f2: 4 gamma p B_n^2
     aR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))

     f1 = max( abs(VL(i,j,vn))+aL, abs(VR(i,j,vn))+aR )
     F(i,j,mx:en) = 0.5d0 * ( FL(mx:en)+FR(mx:en) - f1*( UR(mx:en)-UL(mx:en) ) )
     F(i,j,ro)    = 0.5d0 * ( FL(ro)   +FR(ro)    - f1*( VR(i,j,ro) -VL(i,j,ro)  ) )
     F(i,j,bt1)   = 0.5d0 * ( FL(bt1)  +FR(ro)    - f1*( VR(i,j,bt1)-VL(i,j,bt1) ) )
     F(i,j,bt2)   = 0.5d0 * ( FL(bt2)  +FR(ro)    - f1*( VR(i,j,bt2)-VL(i,j,bt2) ) )

     enddo
     enddo

  !-----------------------------------------------------------------------
  !  HLL solver
  !-----------------------------------------------------------------------
  case(1)
!$omp parallel do private(i,j,v2,B2,vBL,vBR,UL,UR,FL,FR,f1,f2,aL,aR)
     do j=js,je
     do i=is,ie

!    VL --> UL
     v2 = dot_product( VL(i,j,vx:vz), VL(i,j,vx:vz) )
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
     vBL= dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
     UL(mx:mz) = VL(i,j,ro) * VL(i,j,vx:vz)
     UL(en)    = 0.5d0 * ( VL(i,j,ro)*v2 + B2 ) + r1*VL(i,j,pr)
!    VL --> FL
     FL(ro)  = VL(i,j,ro) * VL(i,j,vn)
     FL(mn)  = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vn)  - VL(i,j,bn)*VL(i,j,bn) + VL(i,j,pr) + 0.5d0*B2
     FL(mt1) = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vt1) - VL(i,j,bn)*VL(i,j,bt1)
     FL(mt2) = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vt2) - VL(i,j,bn)*VL(i,j,bt2)
     FL(en)  = ( 0.5d0*VL(i,j,ro)*v2 + r2*VL(i,j,pr) + B2 ) * VL(i,j,vn) - vBL * VL(i,j,bn)
     FL(bt1) = VL(i,j,vn)*VL(i,j,bt1)-VL(i,j,bn)*VL(i,j,vt1)
     FL(bt2) = VL(i,j,vn)*VL(i,j,bt2)-VL(i,j,bn)*VL(i,j,vt2)

!    VL --> fast mode^2
     f1 = gamma * VL(i,j,pr)      ! f1: gamma p
     f2 = 4 * f1 * VL(i,j,bn)**2  ! f2: 4 gamma p B_n^2
!    vfL= sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     aL = ( (f1+B2) + sqrt(max( (f1+B2)**2-f2, 0.d0 ))) / ( 2*VL(i,j,ro) )

!    VR --> UR
     v2 = dot_product( VR(i,j,vx:vz), VR(i,j,vx:vz) )
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
     vBR= dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
     UR(mx:mz) = VR(i,j,ro) * VR(i,j,vx:vz)
     UR(en)    = 0.5d0 * ( VR(i,j,ro)*v2 + B2 ) + r1*VR(i,j,pr)
!    VR --> FR
     FR(ro)  = VR(i,j,ro) * VR(i,j,vn)
     FR(mn)  = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vn)  - VR(i,j,bn)*VR(i,j,bn) + VR(i,j,pr) + 0.5d0*B2
     FR(mt1) = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vt1) - VR(i,j,bn)*VR(i,j,bt1)
     FR(mt2) = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vt2) - VR(i,j,bn)*VR(i,j,bt2)
     FR(en)  = ( 0.5d0*VR(i,j,ro)*v2 + r2*VR(i,j,pr) + B2 ) * VR(i,j,vn) - vBR * VR(i,j,bn)
     FR(bt1) = VR(i,j,vn)*VR(i,j,bt1)-VR(i,j,bn)*VR(i,j,vt1)
     FR(bt2) = VR(i,j,vn)*VR(i,j,bt2)-VR(i,j,bn)*VR(i,j,vt2)

!    VR --> fast mode^2
     f1 = gamma * VR(i,j,pr)      ! f1: gamma p
     f2 = 4 * f1 * VR(i,j,bn)**2  ! f2: 4 gamma p B_n^2
!    vfR= sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     aR = ( (f1+B2) + sqrt(max( (f1+B2)**2-f2, 0.d0 ))) / ( 2*VR(i,j,ro) )

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vn) - vfL, VR(i,j,vn) - vfR )
!     aR = max( VL(i,j,vn) + vfL, VR(i,j,vn) + vfR )
!     aL = min( VL(i,j,vn), VR(i,j,vn) ) - max( vfL, vfR )
!     aR = max( VL(i,j,vn), VR(i,j,vn) ) + max( vfL, vfR )
     f1 = sqrt( max( aL, aR ) )  ! faster fast-wave (This aL [aR] stores vfL^2 [vfR^2])
     aL = min( min(VL(i,j,vn),VR(i,j,vn))-f1, 0.d0 ) ! *** if (aL > 0), then F = F(L) ***
     aR = max( max(VL(i,j,vn),VR(i,j,vn))+f1, 0.d0 ) ! *** if (aR < 0), then F = F(R) ***

     f1 = 1.d0 / ( aR - aL )
     f2 = aL * aR
     F(i,j,mx:en) = f1*( aR*FL(mx:en) - aL*FR(mx:en) + f2 *(UR(mx:en)-UL(mx:en)) )
     F(i,j,ro)    = f1*( aR*FL(ro)  - aL*FR(ro)  + f2*(VR(i,j,ro) -VL(i,j,ro) ) )
     F(i,j,bt1)   = f1*( aR*FL(bt1) - aL*FR(bt1) + f2*(VR(i,j,bt1)-VL(i,j,bt1)) )
     F(i,j,bt2)   = f1*( aR*FL(bt2) - aL*FR(bt2) + f2*(VR(i,j,bt2)-VL(i,j,bt2)) )

     enddo
     enddo
!$omp end parallel do

  !-----------------------------------------------------------------------
  !  HLLC solver
  !-----------------------------------------------------------------------
  case(2)
!$omp parallel do &
!$omp private(i,j,v2,B2,vBL,vBR,UL,UR,FL,FR,f1,f2,aL,aR,aM,at1,at2) &
!$omp private(ptL,ptR,pt,roL,roR,enL,enR,U_hll)
     do j=js,je
     do i=is,ie

!    VL --> UL
     v2 = dot_product( VL(i,j,vx:vz), VL(i,j,vx:vz) )
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
     vBL= dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
     UL(mx:mz) = VL(i,j,ro) * VL(i,j,vx:vz)
     UL(en)    = 0.5d0 * ( VL(i,j,ro)*v2 + B2 ) + r1*VL(i,j,pr)
!    VL --> FL
     FL(ro)  = VL(i,j,ro) * VL(i,j,vn)
     FL(mn)  = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vn)  - VL(i,j,bn)*VL(i,j,bn) + VL(i,j,pr) + 0.5d0*B2
     FL(mt1) = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vt1) - VL(i,j,bn)*VL(i,j,bt1)
     FL(mt2) = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vt2) - VL(i,j,bn)*VL(i,j,bt2)
     FL(en)  = ( 0.5d0*VL(i,j,ro)*v2 + r2*VL(i,j,pr) + B2 ) * VL(i,j,vn) - vBL * VL(i,j,bn)
     FL(bt1) = VL(i,j,vn)*VL(i,j,bt1)-VL(i,j,bn)*VL(i,j,vt1)
     FL(bt2) = VL(i,j,vn)*VL(i,j,bt2)-VL(i,j,bn)*VL(i,j,vt2)

!    VL --> fast mode^2, total pressure
     f1 = gamma * VL(i,j,pr)      ! f1: gamma p
     f2 = 4 * f1 * VL(i,j,bn)**2  ! f2: 4 gamma p B_n^2
!    vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     aL  = ( (f1+B2) + sqrt(max( (f1+B2)**2-f2, 0.d0 ))) / ( 2*VL(i,j,ro) )
     ptL = VL(i,j,pr) + 0.5d0*B2

!    VR --> UR
     v2 = dot_product( VR(i,j,vx:vz), VR(i,j,vx:vz) )
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
     vBR= dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
     UR(mx:mz) = VR(i,j,ro) * VR(i,j,vx:vz)
     UR(en)    = 0.5d0 * ( VR(i,j,ro)*v2 + B2 ) + r1*VR(i,j,pr)
!    VR --> FR
     FR(ro)  = VR(i,j,ro) * VR(i,j,vn)
     FR(mn)  = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vn)  - VR(i,j,bn)*VR(i,j,bn) + VR(i,j,pr) + 0.5d0*B2
     FR(mt1) = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vt1) - VR(i,j,bn)*VR(i,j,bt1)
     FR(mt2) = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vt2) - VR(i,j,bn)*VR(i,j,bt2)
     FR(en)  = ( 0.5d0*VR(i,j,ro)*v2 + r2*VR(i,j,pr) + B2 ) * VR(i,j,vn) - vBR * VR(i,j,bn)
     FR(bt1) = VR(i,j,vn)*VR(i,j,bt1)-VR(i,j,bn)*VR(i,j,vt1)
     FR(bt2) = VR(i,j,vn)*VR(i,j,bt2)-VR(i,j,bn)*VR(i,j,vt2)

!    VR --> fast mode^2, total pressure
     f1 = gamma * VR(i,j,pr)      ! f1: gamma p
     f2 = 4 * f1 * VR(i,j,bn)**2  ! f2: 4 gamma p B_n^2
!    vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     aR  = ( (f1+B2) + sqrt(max( (f1+B2)**2-f2, 0.d0 ))) / ( 2*VR(i,j,ro) )
     ptR = VR(i,j,pr) + 0.5d0*B2

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vn) - vfL, VR(i,j,vn) - vfR )
!     aR = max( VL(i,j,vn) + vfL, VR(i,j,vn) + vfR )
!     aL = min( VL(i,j,vn), VR(i,j,vn) ) - max( vfL, vfR )
!     aR = max( VL(i,j,vn), VR(i,j,vn) ) + max( vfL, vfR )
     f1 = sqrt( max( aL, aR ) )  ! faster fast-wave (This aL [aR] stores vfL^2 [vfR^2])
     aL = min( min(VL(i,j,vn),VR(i,j,vn))-f1, 0.d0 ) ! *** if (aL > 0), then F = F(L) ***
     aR = max( max(VL(i,j,vn),VR(i,j,vn))+f1, 0.d0 ) ! *** if (aR < 0), then F = F(R) ***

!!    F = F(L)
!     if ( aL .ge. 0 ) then
!        F(i,j,:) = FL(:)
!!    F = F(R)
!     elseif ( aR .le. 0 ) then
!        F(i,j,:) = FR(:)
!!    F = F(HLLC)
!     else

     ! HLL
     f1 = 1.d0 / ( aR - aL )
     f2 = aL * aR
     U_hll(mx:mz) = f1*( aR*UR(mx:mz) - aL*UL(mx:mz) - FR(mx:mz) + FL(mx:mz) )
     U_hll(ro:bz) = f1*( aR*VR(i,j,ro:bz) - aL*VL(i,j,ro:bz) - FR(ro:bz) + FL(ro:bz) )
     F(i,j,bt1)   = f1*( aR*FL(bt1) - aL*FR(bt1) + f2*(VR(i,j,bt1)-VL(i,j,bt1)) )
     F(i,j,bt2)   = f1*( aR*FL(bt2) - aL*FR(bt2) + f2*(VR(i,j,bt2)-VL(i,j,bt2)) )

!    entropy wave
     f2  = 1 / U_hll(ro)
     aM  = U_hll(mn ) * f2 ! vx_HLL
     at1 = U_hll(mt1) * f2 ! vy_HLL
     at2 = U_hll(mt2) * f2 ! vz_HLL
!    Total pressure (these two are identical)
     pt = ptL + VL(i,j,ro) * ( aL - VL(i,j,vn) ) * ( aM - VL(i,j,vn) )
!    pt = ptR + VR(i,j,ro) * ( aR - VR(i,j,vn) ) * ( aM - VR(i,j,vn) )

!!    F = F(L*) or F(L)
!     if ( aM .ge. 0 ) then

     roL = VL(i,j,ro) * ( aL - VL(i,j,vn) ) / ( aL - aM )
     enL = ( ( aL - VL(i,j,vn) )*UL(en) - ptL*VL(i,j,vn) + pt * aM + &
          U_hll(bn)*( vBL - aM*U_hll(bn) - at1*U_hll(bt1) - at2*U_hll(bt2) ) ) / ( aL - aM )
!     F(i,j,mn) = aL *( roL*aM - UL(mn) ) + FL(mn)
!     F(i,j,mt1)= aL *( roL*at1- UL(mt1)) + FL(mt1)
!     F(i,j,mt2)= aL *( roL*at2- UL(mt2)) + FL(mt2)
!     F(i,j,en) = aL *( enL    - UL(en) ) + FL(en)
!     F(i,j,ro) = aL *( roL    - VL(i,j,ro) ) + FL(ro)

!!    F = F(R*) or F(R)
!     else

     roR = VR(i,j,ro) * ( aR - VR(i,j,vn) ) / ( aR - aM )
     enR = ( ( aR - VR(i,j,vn) )*UR(en) - ptR*VR(i,j,vn) + pt * aM + &
          U_hll(bn)*( vBR - aM*U_hll(bn) - at1*U_hll(bt1) - at2*U_hll(bt2) ) ) / ( aR - aM )
!     F(i,j,mn) = aR *( roR*aM - UR(mn) ) + FR(mn)
!     F(i,j,mt1)= aR *( roR*at1- UR(mt1)) + FR(mt1)
!     F(i,j,mt2)= aR *( roR*at2- UR(mt2)) + FR(mt2)
!     F(i,j,en) = aR *( enR    - UR(en) ) + FR(en)
!     F(i,j,ro) = aR *( roR    - VR(i,j,ro) ) + FR(ro)

!    Weight factor, 0 or 1.  This looks tricky.
!    The code runs 1.0x times slower on Intel, but it runs 1.6 times faster on SPARC.
     f1 = 0.5d0 + sign(0.5d0,aM)  !!  F = F(L*) or F(L)
     f2 = 1.d0 - f1               !!  F = F(R*) or F(R)

     F(i,j,mn)  = f1*( aL *( roL*aM - UL(mn) ) + FL(mn) ) &
                + f2*( aR *( roR*aM - UR(mn) ) + FR(mn) )
     F(i,j,mt1) = f1*( aL *( roL*at1- UL(mt1)) + FL(mt1)) &
                + f2*( aR *( roR*at1- UR(mt1)) + FR(mt1))
     F(i,j,mt2) = f1*( aL *( roL*at2- UL(mt2)) + FL(mt2)) &
                + f2*( aR *( roR*at2- UR(mt2)) + FR(mt2))
     F(i,j,en)  = f1*( aL *( enL    - UL(en) ) + FL(en) ) &
                + f2*( aR *( enR    - UR(en) ) + FR(en) )
     F(i,j,ro)  = f1*( aL *( roL    - VL(i,j,ro) ) + FL(ro) ) &
                + f2*( aR *( roR    - VR(i,j,ro) ) + FR(ro) )

!     endif

  enddo
  enddo
!$omp end parallel do

  !-----------------------------------------------------------------------
  !   HLLD solver
  !-----------------------------------------------------------------------
  case(3)
!$omp parallel do &
!$omp private(i,j,v2,B2,vBL,vBR,UL,UR,FL,FR,f1,f2,aL,aL1,aM,aR1,aR,aVL,aVR) &
!$omp private(ptL,ptR,UL1,UR1,U2,U_hll,pt) &
!$omp private(roL,roR,vt1L,vt1R,vt2L,vt2R,at1,at2,roLs,roRs)
  do j=js,je
  do i=is,ie

!    VL --> UL
     v2 = dot_product( VL(i,j,vx:vz), VL(i,j,vx:vz) )
     B2 = dot_product( VL(i,j,bx:bz), VL(i,j,bx:bz) )
     vBL= dot_product( VL(i,j,vx:vz), VL(i,j,bx:bz) )
     UL(mx:mz) = VL(i,j,ro) * VL(i,j,vx:vz)
     UL(en)    = 0.5d0 * ( VL(i,j,ro)*v2 + B2 ) + r1*VL(i,j,pr)
!    VL --> FL
     FL(ro)  = VL(i,j,ro) * VL(i,j,vn)
     FL(mn)  = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vn)  - VL(i,j,bn)*VL(i,j,bn) + VL(i,j,pr) + 0.5d0*B2
     FL(mt1) = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vt1) - VL(i,j,bn)*VL(i,j,bt1)
     FL(mt2) = VL(i,j,ro)*VL(i,j,vn)*VL(i,j,vt2) - VL(i,j,bn)*VL(i,j,bt2)
     FL(en)  = ( 0.5d0*VL(i,j,ro)*v2 + r2*VL(i,j,pr) + B2 ) * VL(i,j,vn) - vBL * VL(i,j,bn)
     FL(bt1) = VL(i,j,vn)*VL(i,j,bt1)-VL(i,j,bn)*VL(i,j,vt1)
     FL(bt2) = VL(i,j,vn)*VL(i,j,bt2)-VL(i,j,bn)*VL(i,j,vt2)

!    VL --> fast mode^2, total pressure
     f1 = gamma * VL(i,j,pr)      ! f1: gamma p
     f2 = 4 * f1 * VL(i,j,bn)**2  ! f2: 4 gamma p B_n^2
!    vfL = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VL(i,j,ro) ))
     aL  = ( (f1+B2) + sqrt(max( (f1+B2)**2-f2, 0.d0 ))) / ( 2*VL(i,j,ro) )
     ptL = VL(i,j,pr) + 0.5d0*B2

!    VR --> UR
     v2 = dot_product( VR(i,j,vx:vz), VR(i,j,vx:vz) )
     B2 = dot_product( VR(i,j,bx:bz), VR(i,j,bx:bz) )
     vBR= dot_product( VR(i,j,vx:vz), VR(i,j,bx:bz) )
     UR(mx:mz) = VR(i,j,ro) * VR(i,j,vx:vz)
     UR(en)    = 0.5d0 * ( VR(i,j,ro)*v2 + B2 ) + r1*VR(i,j,pr)
!    VR --> FR
     FR(ro)  = VR(i,j,ro) * VR(i,j,vn)
     FR(mn)  = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vn)  - VR(i,j,bn)*VR(i,j,bn) + VR(i,j,pr) + 0.5d0*B2
     FR(mt1) = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vt1) - VR(i,j,bn)*VR(i,j,bt1)
     FR(mt2) = VR(i,j,ro)*VR(i,j,vn)*VR(i,j,vt2) - VR(i,j,bn)*VR(i,j,bt2)
     FR(en)  = ( 0.5d0*VR(i,j,ro)*v2 + r2*VR(i,j,pr) + B2 ) * VR(i,j,vn) - vBR * VR(i,j,bn)
     FR(bt1) = VR(i,j,vn)*VR(i,j,bt1)-VR(i,j,bn)*VR(i,j,vt1)
     FR(bt2) = VR(i,j,vn)*VR(i,j,bt2)-VR(i,j,bn)*VR(i,j,vt2)

!    VR --> fast mode^2, total pressure
     f1 = gamma * VR(i,j,pr)      ! f1: gamma p
     f2 = 4 * f1 * VR(i,j,bn)**2  ! f2: 4 gamma p B_n^2
!    vfR = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*VR(i,j,ro) ))
     aR  = ( (f1+B2) + sqrt(max( (f1+B2)**2-f2, 0.d0 ))) / ( 2*VR(i,j,ro) )
     ptR = VR(i,j,pr) + 0.5d0*B2

!    Riemann fan speed (MK05 eq. 67)
!     aL = min( VL(i,j,vn) - vfL, VR(i,j,vn) - vfR )
!     aR = max( VL(i,j,vn) + vfL, VR(i,j,vn) + vfR )
!     aL = min( VL(i,j,vn), VR(i,j,vn) ) - max( vfL, vfR )
!     aR = max( VL(i,j,vn), VR(i,j,vn) ) + max( vfL, vfR )
     f1 = sqrt( max( aL, aR ) )  ! faster fast-wave (This aL [aR] stores vfL^2 [vfR^2])
     aL = min( VL(i,j,vn), VR(i,j,vn) ) - f1
     aR = max( VL(i,j,vn), VR(i,j,vn) ) + f1

!    F = F(L)
     if ( aL .ge. 0 ) then
        F(i,j,:) = FL(:)
!    F = F(R)
     elseif ( aR .le. 0 ) then
        F(i,j,:) = FR(:)

!    HLLC/HLLD flux
     else

!       HLL state
        f1 = 1.d0 / ( aR - aL )
        U_hll(mx:en) = f1*( aR*UR(mx:en) - aL*UL(mx:en) - FR(mx:en) + FL(mx:en) )
        U_hll(ro:bz) = f1*( aR*VR(i,j,ro:bz) - aL*VL(i,j,ro:bz) - FR(ro:bz) + FL(ro:bz) )

!       entropy wave
        aM = U_hll(mn) / U_hll(ro)
        
!       Total pressure
        pt  = ptL + VL(i,j,ro) * ( aL - VL(i,j,vn) ) * ( aM - VL(i,j,vn) )
        roL = VL(i,j,ro) * ( aL - VL(i,j,vn) ) / ( aL - aM ) ! ro(L*)
        roR = VR(i,j,ro) * ( aR - VR(i,j,vn) ) / ( aR - aM ) ! ro(R*)

!       For logical consistency, we employ Bn_hll as B_x in the intermediate states
        aVL = abs( U_hll(bn) )/sqrt( roL )  ! Alfven wave (L)
        aVR = abs( U_hll(bn) )/sqrt( roR )  ! Alfven wave (R)

! ========== revert to HLLC-G ==========
!       When SR*(SL*) --> SR(SL), we switch to a HLLC solver.
!       In these limits, the HLLD denominator  rho_L (SL-uL)(SL-SM) - B_x^2,
!       which can be written as  rho_L* (SL+SL*-2SM) (SL-SL*), becomes zero.
!       Since the two HLLC states L* and R* are relevant to L** and R** in HLLD,
!       we should employ HLLC-G method for logical consistency:
!       i.e.:  vy_L* = vy_R* (HLLC-G)  <==>  vy_L** = vy_R** (HLLD).
!       if ( .true. ) then
        if ( ( aL .ge. ( aM - hllg_factor*aVL ) ) .or. &
             ( ( aM + hllg_factor*aVR ) .ge. aR ) ) then

           at1 = U_hll(mt1) / U_hll(ro) ! vt1_HLL
           at2 = U_hll(mt2) / U_hll(ro) ! vt2_HLL

!          F = F(L*)
           if ( aM .ge. 0 ) then

              U2(en) = ( ( aL-VL(i,j,vn) )*UL(en) - ptL*VL(i,j,vn) + pt*aM + &
                   U_hll(bn)*( vBL - aM*U_hll(bn) - at1*U_hll(bt1) - at2*U_hll(bt2) ) ) / ( aL - aM )
              U2(mn)  = roL * aM
              U2(mt1) = roL * at1
              U2(mt2) = roL * at2

              F(i,j,mx:en) = aL *( U2(mx:en)  - UL(mx:en)   ) + FL(mx:en)
              F(i,j,ro)    = aL *( roL        - VL(i,j,ro)  ) + FL(ro)
              F(i,j,bt1)   = aL *( U_hll(bt1) - VL(i,j,bt1) ) + FL(bt1)
              F(i,j,bt2)   = aL *( U_hll(bt2) - VL(i,j,bt2) ) + FL(bt2)

!          F = F(R*)
           else

              U2(en) = ( ( aR-VR(i,j,vn) )*UR(en) - ptR*VR(i,j,vn) + pt*aM + &
                   U_hll(bn)*( vBR - aM*U_hll(bn) - at1*U_hll(bt1) - at2*U_hll(bt2) ) ) / ( aR - aM )
              U2(mn)  = roR * aM
              U2(mt1) = roR * at1
              U2(mt2) = roR * at2

              F(i,j,mx:en) = aR *( U2(mx:en)  - UR(mx:en)   ) + FR(mx:en)
              F(i,j,ro)    = aR *( roR        - VR(i,j,ro)  ) + FR(ro)
              F(i,j,bt1)   = aR *( U_hll(bt1) - VR(i,j,bt1) ) + FR(bt1)
              F(i,j,bt2)   = aR *( U_hll(bt2) - VR(i,j,bt2) ) + FR(bt2)

           endif

! ========== HLLD flux ==========
        else

!          Intermediate state (L*)
           f1 = 1.d0 / ( VL(i,j,ro)*(aL-VL(i,j,vn))*(aL-aM) - U_hll(bn)**2 ) ! HLLD denominator
           UL1(bt1) = VL(i,j,bt1) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vn))**2 - U_hll(bn)**2 )
           UL1(bt2) = VL(i,j,bt2) * f1 * ( VL(i,j,ro)*(aL-VL(i,j,vn))**2 - U_hll(bn)**2 )
           vt1L     = VL(i,j,vt1) - f1 * U_hll(bn)*VL(i,j,bt1)*(aM-VL(i,j,vn))
           vt2L     = VL(i,j,vt2) - f1 * U_hll(bn)*VL(i,j,bt2)*(aM-VL(i,j,vn))
           
           UL1(ro)  = roL
           UL1(en)  = ( ( aL-VL(i,j,vn) )*UL(en) - ptL*VL(i,j,vn) + pt*aM + &
                U_hll(bn)*( vBL - aM*U_hll(bn) - vt1L*UL1(bt1) - vt2L*UL1(bt2)) ) / ( aL - aM )
           UL1(mn)  = roL * aM
           UL1(mt1) = roL * vt1L
           UL1(mt2) = roL * vt2L

!          Intermediate state (R*)
           f1 = 1.d0 / ( VR(i,j,ro)*(aR-VR(i,j,vn))*(aR-aM) - U_hll(bn)**2 ) ! HLLD denominator
           UR1(bt1) = VR(i,j,bt1) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vn))**2 - U_hll(bn)**2 )
           UR1(bt2) = VR(i,j,bt2) * f1 * ( VR(i,j,ro)*(aR-VR(i,j,vn))**2 - U_hll(bn)**2 )
           vt1R     = VR(i,j,vt1) - f1 * U_hll(bn)*VR(i,j,bt1)*(aM-VR(i,j,vn))
           vt2R     = VR(i,j,vt2) - f1 * U_hll(bn)*VR(i,j,bt2)*(aM-VR(i,j,vn))
           
           UR1(ro)  = roR
           UR1(en)  = ( ( aR-VR(i,j,vn) )*UR(en) - ptR*VR(i,j,vn) + pt*aM + &
                U_hll(bn)*( vBR - aM*U_hll(bn) - vt1R*UR1(bt1) - vt2R*UR1(bt2)) ) / ( aR - aM )
           UR1(mn)  = roR * aM
           UR1(mt1) = roR * vt1R
           UR1(mt2) = roR * vt2R
           
!          rotational waves
           aL1 = aM - aVL
           aR1 = aM + aVR

!          F = F(L*)
           if( aL1 .ge. 0 ) then

              F(i,j,mx:en) = aL *( UL1(mx:en) - UL(mx:en)   ) + FL(mx:en)
              F(i,j,ro)    = aL *( UL1(ro)    - VL(i,j,ro)  ) + FL(ro)
              F(i,j,bt1)   = aL *( UL1(bt1)   - VL(i,j,bt1) ) + FL(bt1)
              F(i,j,bt2)   = aL *( UL1(bt2)   - VL(i,j,bt2) ) + FL(bt2)

!          F = F(R*)
           elseif( aR1 .le. 0 ) then

              F(i,j,mx:en) = aR *( UR1(mx:en) - UR(mx:en)   ) + FR(mx:en)
              F(i,j,ro)    = aR *( UR1(ro)    - VR(i,j,ro)  ) + FR(ro)
              F(i,j,bt1)   = aR *( UR1(bt1)   - VR(i,j,bt1) ) + FR(bt1)
              F(i,j,bt2)   = aR *( UR1(bt2)   - VR(i,j,bt2) ) + FR(bt2)

!          Central states are tricky
!          Question: can we really rule out U_hll(bn) == 0 ?
           else

              roLs = sqrt( roL )  ! sqrt(ro(L*))
              roRs = sqrt( roR )  ! sqrt(ro(R*))
              f1   = 1.d0 / ( roLs + roRs )
              f2   = sign( 1.d0, U_hll(bn) )
              at1  = f1 * ( roLs*vt1L + roRs*vt1R + ( UR1(bt1)-UL1(bt1) )*f2 )
              at2  = f1 * ( roLs*vt2L + roRs*vt2R + ( UR1(bt2)-UL1(bt2) )*f2 )
              U2(bt1) = f1 * ( roLs*UR1(bt1) + roRs*UL1(bt1) + roLs*roRs*( vt1R-vt1L )*f2 )
              U2(bt2) = f1 * ( roLs*UR1(bt2) + roRs*UL1(bt2) + roLs*roRs*( vt2R-vt2L )*f2 )

!             F = F(L**)
              if( aM .ge. 0 ) then

                 U2(ro) = roL
                 U2(en) = UL1(en) - roLs * ( vt1L*UL1(bt1) + vt2L*UL1(bt2) &
                      - at1*U2(bt1) - at2*U2(bt2) ) * f2
                 U2(mn)  = roL * aM
                 U2(mt1) = roL * at1
                 U2(mt2) = roL * at2

                 F(i,j,mx:en) = aL1*U2(mx:en) - (aL1-aL)*UL1(mx:en) - aL*UL(mx:en) + FL(mx:en)
                 F(i,j,ro)    = aL1*U2(ro)  - (aL1-aL)*UL1(ro)  - aL*VL(i,j,ro)  + FL(ro)
                 F(i,j,bt1)   = aL1*U2(bt1) - (aL1-aL)*UL1(bt1) - aL*VL(i,j,bt1) + FL(bt1)
                 F(i,j,bt2)   = aL1*U2(bt2) - (aL1-aL)*UL1(bt2) - aL*VL(i,j,bt2) + FL(bt2)

!             F = F(R**)
              else

                 U2(ro) = roR
                 U2(en) = UR1(en) + roRs * ( vt1R*UR1(bt1) + vt2R*UR1(bt2) &
                      - at1*U2(bt1) - at2*U2(bt2) ) * f2
                 U2(mn)  = roR * aM
                 U2(mt1) = roR * at1
                 U2(mt2) = roR * at2

                 F(i,j,mx:en) = aR1*U2(mx:en) - (aR1-aR)*UR1(mx:en) - aR*UR(mx:en) + FR(mx:en)
                 F(i,j,ro)    = aR1*U2(ro)  - (aR1-aR)*UR1(ro)  - aR*VR(i,j,ro)  + FR(ro)
                 F(i,j,bt1)   = aR1*U2(bt1) - (aR1-aR)*UR1(bt1) - aR*VR(i,j,bt1) + FR(bt1)
                 F(i,j,bt2)   = aR1*U2(bt2) - (aR1-aR)*UR1(bt2) - aR*VR(i,j,bt2) + FR(bt2)

              endif

           endif

        endif

     endif

  enddo
  enddo
!$omp end parallel do

  endselect
  !-----------------------------------------------------------------------

  return
end subroutine flux_solver


==> ancillary_files/glm_ss.f90 <==
subroutine glm_ss(U,ch,dt,ix,jx)
!-----------------------------------------------------------------------
!     GLM source term solver
!-----------------------------------------------------------------------
! *** caution ***
! The 1/2 timestep may be used for the 2nd order time-marching: i.e.,
!   call glm_ss(U,ch,0.5d0*dt,ix,jx)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
! The ratio of the hyperbolic and parabolic effects
!   c_r = ( c_p**2 / c_h ) ~ 0.18
! Ref: Dedner et al. (2002)  p.657, p.661
  real(8), parameter :: cr = 0.2d0
!-----------------------------------------------------------------------
  integer, intent(in) :: ix, jx
  real(8), intent(inout) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8), intent(in) :: ch, dt  ! div cleaning wave speed and the timestep
!-----------------------------------------------------------------------
  real(8) :: f1 = 1.d0

  f1 = exp( -dt*ch/cr )
  U(:,:,ps) = f1 * U(:,:,ps)

  return
end subroutine glm_ss


==> ancillary_files/input.f90 <==
subroutine input(filename,ix,jx,t,x,y,U)
  implicit none
  include 'param.h'
  character*256 :: filename      
  integer, intent(in) :: ix, jx
  real(8), intent(out) :: t
  real(8), intent(out) :: x(ix), y(jx)
  real(8), intent(out) :: U(ix,jx,var1)
!  real(8), intent(out) :: V(ix,jx,var2)
  integer :: i, j, ix0, jx0
!  real(8) :: f1, v2, B2

  U(:,:,:) = 0.d0
!  V(:,:,:) = 0.d0

  open(15,file=filename,form='unformatted',access='stream')
  read(15) t
  read(15) ix0
  read(15) jx0
  if(( ix0.ne.ix ) .or. ( jx0.ne.jx )) then
     write(6,*) 'parameter mismatch'
     write(6,*) ' ix= ',ix,' ix0= ',ix0
     write(6,*) ' jx= ',jx,' jx0= ',jx0
     stop
  endif
  read(15) (x(i),i=1,ix)
  read(15) (y(j),j=1,jx)
  read(15) ((U(i,j,mx),i=1,ix),j=1,jx)
  read(15) ((U(i,j,my),i=1,ix),j=1,jx)
  read(15) ((U(i,j,mz),i=1,ix),j=1,jx)
  read(15) ((U(i,j,en),i=1,ix),j=1,jx)
  read(15) ((U(i,j,ro),i=1,ix),j=1,jx)
  read(15) ((U(i,j,bx),i=1,ix),j=1,jx)
  read(15) ((U(i,j,by),i=1,ix),j=1,jx)
  read(15) ((U(i,j,bz),i=1,ix),j=1,jx)
  read(15) ((U(i,j,ps),i=1,ix),j=1,jx)
!  read(15) ((V(i,j,vx),i=1,ix),j=1,jx)
!  read(15) ((V(i,j,vy),i=1,ix),j=1,jx)
!  read(15) ((V(i,j,vz),i=1,ix),j=1,jx)
!  read(15) ((V(i,j,pr),i=1,ix),j=1,jx)
  close(15)

! ----------------------------------------------------------------------
! reconstructing V --> U
! I don't use the v2u routine due to the different martirx size
!  f1 = 1.d0 / ( gamma - 1 )
!  do j=1,jx
!  do i=1,ix
!     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
!     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
!     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
!     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)
!  enddo
!  enddo
! ----------------------------------------------------------------------

  return
end subroutine input


==> ancillary_files/limiter.f90 <==
subroutine limiter(wk,wL,wR,ix,jx,dir,type)
!-----------------------------------------------------------------------
!     This routine interpolates variables with slope limiters
!-----------------------------------------------------------------------
!     2010/01/22  S. Zenitani  2nd order limiters (minmod, MC)
!     2010/05/14  S. Zenitani  added van Leer limiter
!     2012/07/05  S. Zenitani  added Koren limiter (bug fixed)
!     2015/07/19  S. Zenitani  removed if-statements from minmod/MC limiters
!     2015/12/23  S. Zenitani  removed if-statements from Koren limiter
!     2016/09/07  S. Zenitani  X and Y directions
!-----------------------------------------------------------------------
  implicit none
!-----------------------------------------------------------------------
  integer, intent(in)  :: ix, jx               ! size of arrays [input]
  real(8), intent(in)  :: wk(ix,jx)            ! work array [input]
  real(8), intent(out) :: wL(ix,jx), wR(ix,jx) ! interpolated values [output]
! direction [input]: 1 (X), 2 (Y), 3 (Z)
  integer, intent(in)  :: dir
! slope limiters [input]: 0 (flat), 1 (minmod), 2 (MC), 3 (van Leer), 4 (Koren)
  integer, intent(in)  :: type
!-----------------------------------------------------------------------
  integer :: i, j, is, ie, js, je
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad
  real(8), parameter :: f1 = 1.d0 / 6.d0
!-----------------------------------------------------------------------

!  wL = 0.d0
!  wR = 0.d0
!  wL = -999999999.d0
!  wR = -999999999.d0

  ! dummy values (to avoid a bug)
  is=0; ie=0; js=0; je=0

  select case(dir)
  case(1)
     js = min(2,jx)
     je = max(1,jx-1)
!     if( ix < 3 ) then
!        write(6,*) 'Slope limiter: Too short in X: ', ix
!        stop
!     endif
  case(2)
     is = min(2,ix)
     ie = max(1,ix-1)
!     if( jx < 3 ) then
!        write(6,*) 'Slope limiter: Too short in Y: ', jx
!        stop
!     endif
  case(3)
  endselect


  select case(type)
  !-----------------------------------------------------------------------
  !  1st order
  !  No OpenMP optimization - just for education
  !-----------------------------------------------------------------------
  case(0)

     select case(dir)
     case(1)
        do j=js,je
           do i=1,ix-1
              wL(i,j) = wk(i,j)
              wR(i,j) = wk(i+1,j)
           enddo
        enddo

     case(2)
        do j=1,jx-1
           wL(is:ie,j) = wk(is:ie,j)
           wR(is:ie,j) = wk(is:ie,j+1)
        enddo

     endselect

  !-----------------------------------------------------------------------
  !  2nd order:  minmod limiter
  !-----------------------------------------------------------------------
  case(1)

     select case(dir)
     case(1)
        do i=1,1
           wL(i,js:je) = wk(i,js:je)
        enddo
!$omp parallel do private(i,j,gA,gB,grad)
        do j=js,je
           do i=2,ix-1
              gA = ( wk(i,j)  -wk(i-1,j))
              gB = ( wk(i+1,j)-wk(i,j)  )
!             if( gA*gB .le. 0 ) then
!                grad = 0.d0
!             else
!                if( gA .gt. 0 ) then
!                   grad = min(gA,gB)
!                else
!                   grad = max(gA,gB)
!                endif
!             endif
!             wR(i-1,j) = wk(i,j) - 0.5d0 * grad
!             wL(i,j)   = wk(i,j) + 0.5d0 * grad
              grad = (sign(0.25d0,gA)+sign(0.25d0,gB))*min(abs(gA),abs(gB))
              wR(i-1,j) = wk(i,j) - grad
              wL(i,j)   = wk(i,j) + grad
           enddo
        enddo
!$omp end parallel do
        do i=ix,ix
           wR(i-1,js:je) = wk(i,js:je)
        enddo

     case(2)       
        do j=1,1
           wL(is:ie,j) = wk(is:ie,j)
        enddo
!$omp parallel do private(i,j,gA,gB,grad)
        do j=2,jx-1
           do i=is,ie
              gA = ( wk(i,j)  -wk(i,j-1))
              gB = ( wk(i,j+1)-wk(i,j)  )
              grad = (sign(0.25d0,gA)+sign(0.25d0,gB))*min(abs(gA),abs(gB))
              wR(i,j-1) = wk(i,j) - grad
              wL(i,j)   = wk(i,j) + grad
           enddo
        enddo
!$omp end parallel do
        do j=jx,jx
           wR(is:ie,j-1) = wk(is:ie,j)
        enddo

     endselect

  !-----------------------------------------------------------------------
  !  2nd order:  Monotonized central (MC) limiter
  !-----------------------------------------------------------------------
  case(2)
     
     select case(dir)
     case(1)
        do i=1,1
           wL(i,js:je)   = wk(i,js:je)
        enddo
!$omp parallel do private(i,j,gA,gB,gC,grad)
        do j=js,je
           do i=2,ix-1
              gA =        ( wk(i,j)  -wk(i-1,j))
              gB =        ( wk(i+1,j)-wk(i,j)  )
              gC = 0.25d0*( wk(i+1,j)-wk(i-1,j))
!             gC = 0.5d0*( wk(i+1,j)-wk(i-1,j))
!             if( gA*gB .le. 0 ) then
!                grad = 0.d0
!             else
!                if( gA .gt. 0 ) then
!                   grad = min(gA,gB,gC)
!!                   grad = min(2*gA,2*gB,gC)
!                else
!                   grad = max(gA,gB,gC)
!!                   grad = max(2*gA,2*gB,gC)
!                endif
!             endif
              grad = (sign(0.5d0,gA)+sign(0.5d0,gB))*min(abs(gA),abs(gB),abs(gC))
              wR(i-1,j) = wk(i,j) - grad
              wL(i,j)   = wk(i,j) + grad
!             wR(i-1,j) = wk(i,j) - 0.5d0 * grad
!             wL(i,j)   = wk(i,j) + 0.5d0 * grad
           enddo
        enddo
!$omp end parallel do
        do i=ix,ix
           wR(i-1,js:je) = wk(i,js:je)
        enddo

     case(2)
        do j=1,1
           wL(is:ie,j)   = wk(is:ie,j)
        enddo
!$omp parallel do private(i,j,gA,gB,gC,grad)
        do j=2,jx-1
           do i=is,ie
              gA =       ( wk(i,j)  -wk(i,j-1))
              gB =       ( wk(i,j+1)-wk(i,j)  )
              gC = 0.25d0*( wk(i,j+1)-wk(i,j-1))
              grad = (sign(0.5d0,gA)+sign(0.5d0,gB))*min(abs(gA),abs(gB),abs(gC))
              wR(i,j-1) = wk(i,j) - grad
              wL(i,j)   = wk(i,j) + grad
           enddo
        enddo
!$omp end parallel do
        do j=jx,jx
           wR(is:ie,j-1) = wk(is:ie,j)
        enddo

     endselect
     
  !-----------------------------------------------------------------------
  !  2nd order:  van Leer limiter
  !-----------------------------------------------------------------------
  case(3)

     select case(dir)
     case(1)
        do i=1,1
           wL(i,js:je)   = wk(i,js:je)
        enddo
!$omp parallel do private(i,j,gA,gB,grad)
        do j=js,je
           do i=2,ix-1
              gA = ( wk(i,j)  -wk(i-1,j))
              gB = ( wk(i+1,j)-wk(i,j)  )
              if( gA*gB .le. 0 ) then
                 grad = 0.d0
              else
                 grad = gA*gB / ( gA + gB )
!                grad = 2*gA*gB / ( gA + gB )
              endif
              wR(i-1,j) = wk(i,j) - grad
              wL(i,j)   = wk(i,j) + grad
!             wR(i-1,j) = wk(i,j) - 0.5d0 * grad
!             wL(i,j)   = wk(i,j) + 0.5d0 * grad
           enddo
        enddo
!$omp end parallel do
        do i=ix,ix
           wR(i-1,js:je) = wk(i,js:je)
        enddo

     case(2)
        do j=1,1
           wL(is:ie,j)   = wk(is:ie,j)
        enddo
!$omp parallel do private(i,j,gA,gB,grad)
        do j=2,jx-1
           do i=is,ie
              gA = ( wk(i,j)  -wk(i,j-1))
              gB = ( wk(i,j+1)-wk(i,j)  )
              if( gA*gB .le. 0 ) then
                 grad = 0.d0
              else
                 grad = gA*gB / ( gA + gB )
              endif
              wR(i,j-1) = wk(i,j) - grad
              wL(i,j)   = wk(i,j) + grad
           enddo
        enddo
!$omp end parallel do
        do j=jx,jx
           wR(is:ie,j-1) = wk(is:ie,j)
        enddo

     endselect

  !-----------------------------------------------------------------------
  !  3rd order:  Koren limiter
  !-----------------------------------------------------------------------
  case(4)

     select case(dir)
     case(1)
        do i=1,1
           wL(i,js:je)   = wk(i,js:je)
        enddo
!$omp parallel do private(i,j,gA,gB,gC,grad)
        do j=js,je
           do i=2,ix-1
              gA = ( wk(i,j)  -wk(i-1,j))
              gB = ( wk(i+1,j)-wk(i,j)  )
!             if( gA*gB .le. 0 ) then
!                wR(i-1,j) = wk(i,j)
!                wL(i,j)   = wk(i,j)
!             else
              gC = f1*( 2*gA+gB )
              wR(i-1,j) = wk(i,j) - (sign(0.5d0,gA)+sign(0.5d0,gB))*min(abs(gA),abs(gB),abs(gC))
!             if( gA .gt. 0 ) then
!                grad = min(gA,gB,gC)
!             else
!                grad = max(gA,gB,gC)
!             endif
!             wR(i-1,j) = wk(i,j) - grad

              gC = f1*( gA+2*gB )
              wL(i,j) = wk(i,j) + (sign(0.5d0,gA)+sign(0.5d0,gB))*min(abs(gA),abs(gB),abs(gC))
!             if( gA .gt. 0 ) then
!                grad = min(gA,gB,gC)
!             else
!                grad = max(gA,gB,gC)
!             endif
!             wL(i,j)   = wk(i,j) + grad
!             endif
           enddo
        enddo
!$omp end parallel do
        do i=ix,ix
           wR(i-1,js:je) = wk(i,js:je)
        enddo
         
     case(2)
        do j=1,1
           wL(is:ie,j)   = wk(is:ie,j)
        enddo
!$omp parallel do private(i,j,gA,gB,gC,grad)
        do j=2,jx-1
           do i=is,ie
              gA = ( wk(i,j)  -wk(i,j-1))
              gB = ( wk(i,j+1)-wk(i,j)  )
              gC = f1*( 2*gA+gB )
              wR(i,j-1) = wk(i,j) - (sign(0.5d0,gA)+sign(0.5d0,gB))*min(abs(gA),abs(gB),abs(gC))
              gC = f1*( gA+2*gB )
              wL(i,j) = wk(i,j) + (sign(0.5d0,gA)+sign(0.5d0,gB))*min(abs(gA),abs(gB),abs(gC))
           enddo
        enddo
!$omp end parallel do
        do j=jx,jx
           wR(is:ie,j-1) = wk(is:ie,j)
        enddo

     endselect

  !-----------------------------------------------------------------------
  case default
     write(6,*) 'unknown limiter'
     stop
     
  endselect
  !-----------------------------------------------------------------------
  
  return
end subroutine limiter


==> ancillary_files/main.f90 <==
program main
!-----------------------------------------------------------------------
!     OpenMHD  Reconnection solver (serial version)
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  HLL reconnection code
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  integer, parameter :: ix = 800 + 2
  integer, parameter :: jx = 200 + 2
  integer, parameter :: loop_max = 30000
  real(8), parameter :: tend  = 40.0d0
  real(8), parameter :: dtout =  5.d0 ! output interval
  real(8), parameter :: cfl   = 0.4d0 ! time step
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer, 4: Koren)
  integer, parameter :: lm_type   = 1
! Numerical flux (0: LLF, 1: HLL, 2: HLLC, 3: HLLD)
  integer, parameter :: flux_type = 3
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
! Resistivity
  real(8), parameter :: Rm1 = 60.d0, Rm0 = 500.d0
!-----------------------------------------------------------------------
! See also model.f90
!-----------------------------------------------------------------------
  integer :: k
  integer :: n_output
  real(8) :: t, dt, t_output
  real(8) :: ch
  character*256 :: filename
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
  real(8) :: E(ix,jx),EF(ix,jx), EG(ix,jx)  ! resistivity for U, F, G
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
  call model(U,V,x,y,dx,ix,jx)
  call set_eta(E,EF,EG,x,y,dx,Rm1,Rm0,ix,jx)
  call bc(U,ix,jx)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
  call set_dt2(Rm1,dt,dx,cfl)
  t_output = -dt/3.d0
  n_output =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  write(6,*) '[Params]'
  write(6,998) dt, dtout, ix, jx
  write(6,999) lm_type, flux_type, time_type
998 format (' dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5, i5 )
999 format (' limiter: ', i1, '  flux: ', i1, '  time-marching: ', i1 )
  write(6,*) '== start =='

!-----------------------------------------------------------------------
  do k=1,loop_max

     write(6,*) ' t = ', t
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. t_output ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) n_output
990     format ('data/field-',i5.5,'.dat')
        call output(filename,ix,jx,t,x,y,U,V)
        n_output = n_output + 1
        t_output = t_output + dtout
     endif
!    [ end? ]
     if ( t .ge. tend )  exit
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        exit
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
     call set_dt2(Rm1,dt,dx,cfl)
!    GLM solver for the first half timestep
!    This should be done after set_dt()
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,1,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,1,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,1,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,1,lm_type)
     call limiter(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,1,lm_type)
     call limiter(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,1,lm_type)
     call limiter(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,1,lm_type)
     call limiter(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,1,lm_type)
     call limiter(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,1,lm_type)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call flux_solver(F,VL,VR,ix,jx,1,flux_type)
     call flux_glm(F,VL,VR,ch,ix,jx,1)
     call flux_resistive(F,U,VL,VR,EF,dx,ix,jx,1)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,2,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,2,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,2,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,2,lm_type)
     call limiter(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,2,lm_type)
     call limiter(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,2,lm_type)
     call limiter(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,2,lm_type)
     call limiter(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,2,lm_type)
     call limiter(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,2,lm_type)
!    fix flux bc (G)
     call bc_vlvr_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call flux_solver(G,VL,VR,ix,jx,2,flux_type)
     call flux_glm(G,VL,VR,ch,ix,jx,2)
     call flux_resistive(G,U,VL,VR,EG,dx,ix,jx,2)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary condition
     call bc(U1,ix,jx)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)
!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,1,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,1,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,1,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,1,lm_type)
     call limiter(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,1,lm_type)
     call limiter(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,1,lm_type)
     call limiter(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,1,lm_type)
     call limiter(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,1,lm_type)
     call limiter(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,1,lm_type)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call flux_solver(F,VL,VR,ix,jx,1,flux_type)
     call flux_glm(F,VL,VR,ch,ix,jx,1)
     call flux_resistive(F,U1,VL,VR,EF,dx,ix,jx,1)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,2,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,2,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,2,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,2,lm_type)
     call limiter(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,2,lm_type)
     call limiter(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,2,lm_type)
     call limiter(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,2,lm_type)
     call limiter(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,2,lm_type)
     call limiter(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,2,lm_type)
!    fix flux bc (G)
     call bc_vlvr_g(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call flux_solver(G,VL,VR,ix,jx,2,flux_type)
     call flux_glm(G,VL,VR,ch,ix,jx,2)
     call flux_resistive(G,U1,VL,VR,EG,dx,ix,jx,2)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary condition
     call bc(U,ix,jx)
     t=t+dt
  enddo

  write(6,*) '== end =='
end program main
!-----------------------------------------------------------------------


==> ancillary_files/mainp2.f90 <==
program main
!-----------------------------------------------------------------------
!     OpenMHD  Reconnection solver (parallel version)
!        Ref: S. Zenitani, Phys. Plasmas 22, 032114 (2015)
!        Ref: S. Zenitani, T. Miyoshi, ApJL, in press (2020)
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  HLL reconnection code
!     2010/09/29  S. Zenitani  MPI version
!     2010/10/09  S. Zenitani  1/4 BC version for 2011 paper
!     2014/05/26  S. Zenitani  added resistive HLLD solver
!     2014/06/02  S. Zenitani  added restart routine
!     2015/04/05  S. Zenitani  MPI-IO
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h' ! for MPI
  include 'param.h'
!-----------------------------------------------------------------------
  integer, parameter :: ix =   60 + 2  ! 500 x  60 --> 30000 cells = 1000 x 30
  integer, parameter :: jx = 3000 + 2  !                3000 cells =  100 x 30
!-----------------------------------------------------------------------
  integer, parameter :: loop_max = 10000000
  real(8), parameter :: tend  =  2501.0d0
  real(8), parameter :: dtout =  10.0d0  ! output interval
  real(8), parameter :: cfl   =   0.35d0 ! time step
! integer, parameter :: n_start = 0    ! If non-zero, load previous data file
! integer            :: n_start = 0    ! If non-zero, load previous data file
  integer            :: n_start  = -1   ! If non-zero, load previous data file
  integer, parameter :: n_interval = 5   ! output interval (outflow data)
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer, 4: Koren)
  integer, parameter :: lm_type   = 1   ! Zenitani (2015)
! integer, parameter :: lm_type   = 2   ! Zenitani & Miyoshi (2011)
! Numerical flux (0: LLF, 1: HLL, 2: HLLC, 3: HLLD)
  integer, parameter :: flux_type = 3   ! Zenitani (2015)
! integer, parameter :: flux_type = 1   ! Zenitani & Miyoshi (2011)
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
! File I/O  (0: Standard, 1: MPI-IO)
  integer, parameter :: io_type   = 1
! Resistivity
  real(8), parameter :: Rm1 = 1000.d0, Rm0 = 1000.d0
!-----------------------------------------------------------------------
! See also modelp2.f90
!-----------------------------------------------------------------------
  integer :: k
  integer :: n_output, n_output2
  real(8) :: t, dt, t_output, t_output2, dtout2, dtg
  real(8) :: ch, chg
  character*256 :: filename
  integer :: merr, myrank, npe          ! for MPI
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
  real(8) :: E(ix,jx),EF(ix,jx), EG(ix,jx)  ! resistivity for U, F, G
!-----------------------------------------------------------------------

!-----------------------------------------------------------------------
! for MPI
  call mpi_init(merr)
  call mpi_comm_size(mpi_comm_world,npe   ,merr)
  call mpi_comm_rank(mpi_comm_world,myrank,merr)
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
! We calculate dx here
  call modelp2(U,V,x,y,dx,ix,jx,myrank,npe)
  call set_eta(E,EF,EG,x,y,dx,Rm1,Rm0,ix,jx)
  call mpibc2(U,ix,jx,myrank,npe)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
  call set_dt2(Rm1,dt,dx,cfl)

  call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
       mpi_min,mpi_comm_world,merr)
  call mpi_allreduce(ch,chg,1,mpi_double_precision, &
       mpi_max,mpi_comm_world,merr)
  call mpi_barrier(mpi_comm_world,merr)
  dt = dtg
  ch = chg

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  if( myrank.eq.0 ) then
     write(6,*) '[Params]'
     write(6,*) 'Code version: ', version, '  MPI node # : ', npe
     write(6,*) 'Reynolds #  : ', Rm1, ' and ', Rm0
     write(6,998) dt, dtout, npe*(ix-2)+2, ix, jx
     write(6,999) lm_type, flux_type, time_type
998  format (' dt: ',e10.3,' dtout: ',e10.3,' grids:',i6,' (',i5,') x ',i5 )
999  format (' limiter: ', i1, '  flux: ', i1, '  time-marching: ', i1 )
     write(6,*) '== start =='
  endif
  call mpi_barrier(mpi_comm_world,merr)

  if ( n_start .lt. 0 ) then
     do k = floor(tend/dtout),0,-1
        n_start = k
        if ( io_type .eq. 0 ) then
           write(filename,990) myrank, n_start
        else
           write(filename,980) n_start
        endif
        open(15,file=filename,form='unformatted',access='stream',status='old',err=100)
        close(15)
        exit
100     continue
     enddo
  endif
  call mpi_barrier(mpi_comm_world,merr)

  if ( n_start .ne. 0 ) then
     if ( io_type .eq. 0 ) then
        write(6,*) 'reading data ...   rank = ', myrank
        write(filename,990) myrank, n_start
        call input(filename,ix,jx,t,x,y,U)
     else
        if( myrank.eq.0 )  write(6,*) 'reading data ...'
        write(filename,980) n_start
        call mpiinput(filename,ix,jx,t,x,y,U,myrank,npe)
     endif
  endif
  t_output = t - dt/3.d0
  t_output2 = t - dt/3.d0
  n_output = n_start
  n_output2 = n_start * n_interval
  dtout2    = dtout / n_interval

!-----------------------------------------------------------------------
  do k=1,loop_max

     if( myrank.eq.0 ) then
        write(6,*) ' t = ', t
     endif
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
     if ( t .ge. t_output ) then
        if (( k .eq. 1 ).and.( n_start .ne. 0 )) then
!           if ( io_type .eq. 0 ) then
!              write(filename,991) myrank, n_start
!              call output(filename,ix,jx,t,x,y,U,V)
!           else
!              write(filename,981) n_output
!              call mpioutput(filename,ix,jx,t,x,y,U,V,myrank,npe)
!           endif
        else
           if ( io_type .eq. 0 ) then
              write(6,*) 'writing data ...   t = ', t, ' rank = ', myrank
              write(filename,990) myrank, n_output
              call output(filename,ix,jx,t,x,y,U,V)
           else
              if( myrank.eq.0 )  write(6,*) 'writing data ...   t = ', t
              write(filename,980) n_output
              call mpioutput(filename,ix,jx,t,x,y,U,V,myrank,npe)
           endif
        endif
        n_output = n_output + 1
        t_output = t_output + dtout
        call mpi_barrier(mpi_comm_world,merr)
     endif
     if ( t .ge. t_output2 ) then
        if( myrank .eq. 0 )  write(6,*) 'writing outflow data ...   t = ', t
        write(filename,992) n_output2
        call outflow(filename,ix,jx,t,x,U,V,myrank,npe)
        n_output2 = n_output2 + 1
        t_output2 = t_output2 + dtout2
     endif
!    [ end? ]
     if ( t .ge. tend )  exit
     if ( k .eq. loop_max ) then
        if( myrank.eq.0 )  write(6,*) 'max loop'
        exit
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
     call set_dt2(Rm1,dt,dx,cfl)
     call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
          mpi_min,mpi_comm_world,merr)
     call mpi_allreduce(ch,chg,1,mpi_double_precision, &
          mpi_max,mpi_comm_world,merr)
     dt = dtg
     ch = chg

!    GLM solver for the first half timestep
!    This should be done after set_dt()
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,1,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,1,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,1,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,1,lm_type)
     call limiter(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,1,lm_type)
     call limiter(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,1,lm_type)
     call limiter(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,1,lm_type)
     call limiter(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,1,lm_type)
     call limiter(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,1,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpibc_vlvr_f2(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call flux_solver(F,VL,VR,ix,jx,1,flux_type)
     call flux_glm(F,VL,VR,ch,ix,jx,1)
     call flux_resistive(F,U,VL,VR,EF,dx,ix,jx,1)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,2,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,2,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,2,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,2,lm_type)
     call limiter(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,2,lm_type)
     call limiter(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,2,lm_type)
     call limiter(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,2,lm_type)
     call limiter(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,2,lm_type)
     call limiter(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,2,lm_type)
!    fix flux bc (G)
     call bc_vlvr_g2(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call flux_solver(G,VL,VR,ix,jx,2,flux_type)
     call flux_glm(G,VL,VR,ch,ix,jx,2)
     call flux_resistive(G,U,VL,VR,EG,dx,ix,jx,2)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary condition
     call mpibc2(U1,ix,jx,myrank,npe)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,1,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,1,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,1,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,1,lm_type)
     call limiter(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,1,lm_type)
     call limiter(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,1,lm_type)
     call limiter(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,1,lm_type)
     call limiter(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,1,lm_type)
     call limiter(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,1,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpibc_vlvr_f2(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call flux_solver(F,VL,VR,ix,jx,1,flux_type)
     call flux_glm(F,VL,VR,ch,ix,jx,1)
     call flux_resistive(F,U1,VL,VR,EF,dx,ix,jx,1)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,2,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,2,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,2,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,2,lm_type)
     call limiter(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,2,lm_type)
     call limiter(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,2,lm_type)
     call limiter(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,2,lm_type)
     call limiter(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,2,lm_type)
     call limiter(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,2,lm_type)
!    fix flux bc (G)
     call bc_vlvr_g2(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call flux_solver(G,VL,VR,ix,jx,2,flux_type)
     call flux_glm(G,VL,VR,ch,ix,jx,2)
     call flux_resistive(G,U1,VL,VR,EG,dx,ix,jx,2)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary condition
     call mpibc2(U,ix,jx,myrank,npe)
     t=t+dt

  enddo
!-----------------------------------------------------------------------

  call mpi_finalize(merr)
  if( myrank.eq.0 )  write(6,*) '== end =='

980 format ('data/field-',i5.5,'.dat')
990 format ('data/field-rank',i4.4,'-',i5.5,'.dat')
!981 format ('data/field-',i5.5,'.dat.restart')
!991 format ('data/field-rank',i4.4,'-',i5.5,'.dat.restart')
992 format ('data/outflow-',i5.5,'.dat')

end program main
!-----------------------------------------------------------------------


==> ancillary_files/mainp2noise.f90 <==
program main
!-----------------------------------------------------------------------
!     OpenMHD  Reconnection solver (parallel version with 1/4 BC)
!        Ref: S. Zenitani, Phys. Plasmas 22, 032114 (2015)
!        Ref: S. Zenitani, T. Miyoshi, Phys. Plasmas 18, 022105 (2011)
!-----------------------------------------------------------------------
!     2010/09/25  S. Zenitani  HLL reconnection code
!     2010/09/29  S. Zenitani  MPI version
!     2010/10/09  S. Zenitani  1/4 BC version for 2011 paper
!     2014/05/26  S. Zenitani  added resistive HLLD solver
!     2014/06/02  S. Zenitani  added restart routine
!     2015/04/05  S. Zenitani  MPI-IO
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h' ! for MPI
  include 'param.h'
!-----------------------------------------------------------------------
  integer, parameter :: ix =  600 + 2  ! 500 x  60 --> 30000 cells = 1000 x 30
  integer, parameter :: jx = 3000 + 2  !                3000 cells =  100 x 30
!--- Zenitani (2015): 600 nodes, Zenitani & Miyoshi (2011): 80 nodes ---
! integer, parameter :: ix =   22   !  20 x 600 --> 12000 cells = 200 x 60
! integer, parameter :: jx = 9002   !                9000 cells = 150 x 60
! integer, parameter :: ix =   77   !  75 x  80 -->  6000 cells = 200 x 30
! integer, parameter :: jx = 4502   !                4500 cells = 150 x 30
!-----------------------------------------------------------------------
  integer, parameter :: loop_max = 10000000
  real(8), parameter :: tend  =  2501.0d0
! real(8), parameter :: tend  =  15.0d0
  real(8), parameter :: dtout =  10.0d0  ! output interval
  real(8), parameter :: cfl   =   0.35d0 ! time step
  integer            :: n_start  = 100   ! If non-zero, load previous data file
  integer, parameter :: n_interval = 5   ! output interval (outflow data)
! Slope limiter  (0: flat, 1: minmod, 2: MC, 3: van Leer, 4: Koren)
  integer, parameter :: lm_type   = 1   ! Zenitani (2015)
! integer, parameter :: lm_type   = 2   ! Zenitani & Miyoshi (2011)
! Numerical flux (0: LLF, 1: HLL, 2: HLLC, 3: HLLD)
  integer, parameter :: flux_type = 3   ! Zenitani (2015)
! integer, parameter :: flux_type = 1   ! Zenitani & Miyoshi (2011)
! Time marching  (0: TVD RK2, 1: RK2)
  integer, parameter :: time_type = 0
! File I/O  (0: Standard, 1: MPI-IO)
  integer, parameter :: io_type   = 1
! Resistivity
  real(8), parameter :: Rm1 = 1000.d0, Rm0 = 1000.d0
!-----------------------------------------------------------------------
! See also modelp2.f90
!-----------------------------------------------------------------------
  integer :: k
  integer :: n_output, n_output2
  real(8) :: t, dt, t_output, t_output2, dtout2, dtg
  real(8) :: ch, chg
  character*256 :: filename
  integer :: merr, myrank, npe          ! for MPI
!-----------------------------------------------------------------------
  real(8) :: x(ix), y(jx), dx
  real(8) :: U(ix,jx,var1)  ! conserved variables (U)
  real(8) :: U1(ix,jx,var1) ! conserved variables: medium state (U*)
  real(8) :: V(ix,jx,var2)  ! primitive variables (V)
  real(8) :: VL(ix,jx,var1), VR(ix,jx,var1) ! interpolated states
  real(8) :: F(ix,jx,var1), G(ix,jx,var1)   ! numerical flux (F,G)
  real(8) :: E(ix,jx),EF(ix,jx), EG(ix,jx)  ! resistivity for U, F, G
!-----------------------------------------------------------------------

!-----------------------------------------------------------------------
! for MPI
  call mpi_init(merr)
  call mpi_comm_size(mpi_comm_world,npe   ,merr)
  call mpi_comm_rank(mpi_comm_world,myrank,merr)
!-----------------------------------------------------------------------

  t    =  0.d0
  dt   =  0.d0
! We calculate dx here
  call modelp2(U,V,x,y,dx,ix,jx,myrank,npe)
  call set_eta(E,EF,EG,x,y,dx,Rm1,Rm0,ix,jx)
  call mpibc2(U,ix,jx,myrank,npe)
  call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
  call set_dt2(Rm1,dt,dx,cfl)

  call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
       mpi_min,mpi_comm_world,merr)
  call mpi_allreduce(ch,chg,1,mpi_double_precision, &
       mpi_max,mpi_comm_world,merr)
  call mpi_barrier(mpi_comm_world,merr)
  dt = dtg
  ch = chg

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  if( myrank.eq.0 ) then
     write(6,*) '[Params]'
     write(6,*) 'Code version: ', version, '  MPI node # : ', npe
     write(6,*) 'Reynolds #  : ', Rm1, ' and ', Rm0
     write(6,998) dt, dtout, npe*(ix-2)+2, ix, jx
     write(6,999) lm_type, flux_type, time_type
998  format (' dt: ',e10.3,' dtout: ',e10.3,' grids:',i6,' (',i5,') x ',i5 )
999  format (' limiter: ', i1, '  flux: ', i1, '  time-marching: ', i1 )
     write(6,*) '== start =='
  endif
  call mpi_barrier(mpi_comm_world,merr)

  if ( n_start .ne. 0 ) then
     if ( io_type .eq. 0 ) then
        write(6,*) 'reading data ...   rank = ', myrank
        write(filename,990) myrank, n_start
        call input(filename,ix,jx,t,x,y,U)
     else
        if( myrank.eq.0 )  write(6,*) 'reading data ...'
        write(filename,980) n_start
        call mpiinput(filename,ix,jx,t,x,y,U,myrank,npe)
     endif
  endif
  t_output = t - dt/3.d0
  t_output2 = t - dt/3.d0
  n_output = n_start
  n_output2 = n_start * n_interval
  dtout2    = dtout / n_interval

!-----------------------------------------------------------------------
  call u2v(U,V,ix,jx)
  call modelp2noise(U,V,x,y,dx,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
  do k=1,loop_max

     if( myrank.eq.0 ) then
        write(6,*) ' t = ', t
     endif
!    Recovering primitive variables
!     write(6,*) 'U --> V'
     call u2v(U,V,ix,jx)
!   -----------------  
!    [ output ]
!     if ( t .ge. t_output ) then
!        if (( k .eq. 1 ).and.( n_start .ne. 0 )) then
!           if ( io_type .eq. 0 ) then
!              write(filename,991) myrank, n_start
!              call output(filename,ix,jx,t,x,y,U,V)
!           else
!              write(filename,981) n_output
!              call mpioutput(filename,ix,jx,t,x,y,U,V,myrank,npe)
!           endif
!        else
        filename='output.dat'
           if ( io_type .eq. 0 ) then
              write(6,*) 'writing data ...   t = ', t, ' rank = ', myrank
!              write(filename,990) myrank, n_output
              call output(filename,ix,jx,t,x,y,U,V)
           else
              if( myrank.eq.0 )  write(6,*) 'writing data ...   t = ', t
!              write(filename,980) n_output
              call mpioutput(filename,ix,jx,t,x,y,U,V,myrank,npe)
           endif
        stop
!        endif
        n_output = n_output + 1
        t_output = t_output + dtout
        call mpi_barrier(mpi_comm_world,merr)
!     endif
     if ( t .ge. t_output2 ) then
        if( myrank .eq. 0 )  write(6,*) 'writing outflow data ...   t = ', t
        write(filename,992) n_output2
        call outflow(filename,ix,jx,t,x,U,V,myrank,npe)
        n_output2 = n_output2 + 1
        t_output2 = t_output2 + dtout2
     endif
!    [ end? ]
     if ( t .ge. tend )  exit
     if ( k .eq. loop_max ) then
        if( myrank.eq.0 )  write(6,*) 'max loop'
        exit
     endif
!   -----------------  
!    CFL condition
     call set_dt(U,V,ch,dt,dx,cfl,ix,jx)
     call set_dt2(Rm1,dt,dx,cfl)
     call mpi_allreduce(dt,dtg,1,mpi_double_precision, &
          mpi_min,mpi_comm_world,merr)
     call mpi_allreduce(ch,chg,1,mpi_double_precision, &
          mpi_max,mpi_comm_world,merr)
     dt = dtg
     ch = chg

!    GLM solver for the first half timestep
!    This should be done after set_dt()
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,1,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,1,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,1,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,1,lm_type)
     call limiter(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,1,lm_type)
     call limiter(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,1,lm_type)
     call limiter(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,1,lm_type)
     call limiter(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,1,lm_type)
     call limiter(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,1,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpibc_vlvr_f2(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call flux_solver(F,VL,VR,ix,jx,1,flux_type)
     call flux_glm(F,VL,VR,ch,ix,jx,1)
     call flux_resistive(F,U,VL,VR,EF,dx,ix,jx,1)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,2,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,2,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,2,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,2,lm_type)
     call limiter(U(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,2,lm_type)
     call limiter(U(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,2,lm_type)
     call limiter(U(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,2,lm_type)
     call limiter(U(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,2,lm_type)
     call limiter(U(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,2,lm_type)
!    fix flux bc (G)
     call bc_vlvr_g2(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call flux_solver(G,VL,VR,ix,jx,2,flux_type)
     call flux_glm(G,VL,VR,ch,ix,jx,2)
     call flux_resistive(G,U,VL,VR,EG,dx,ix,jx,2)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U* = U + (dt/dx) (F-F)'
        call rk21(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U*(n+1/2) = U + (0.5 dt/dx) (F-F)'
        call step1(U,U1,F,G,dt,dx,ix,jx)
     endif
!    boundary condition
     call mpibc2(U1,ix,jx,myrank,npe)
!     write(6,*) 'U* --> V'
     call u2v(U1,V,ix,jx)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (F)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,1,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,1,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,1,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,1,lm_type)
     call limiter(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,1,lm_type)
     call limiter(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,1,lm_type)
     call limiter(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,1,lm_type)
     call limiter(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,1,lm_type)
     call limiter(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,1,lm_type)
!     write(6,*) 'fix VL/VR at MPI boundary'
     call mpibc_vlvr_f2(VL,VR,ix,jx,myrank,npe)
!    Numerical flux in the X direction (F)
!     write(6,*) 'VL, VR --> F'
     call flux_solver(F,VL,VR,ix,jx,1,flux_type)
     call flux_glm(F,VL,VR,ch,ix,jx,1)
     call flux_resistive(F,U1,VL,VR,EF,dx,ix,jx,1)

!    Slope limiters on primitive variables
!     write(6,*) 'V --> VL, VR (G)'
     call limiter(V(1,1,vx),VL(1,1,vx),VR(1,1,vx),ix,jx,2,lm_type)
     call limiter(V(1,1,vy),VL(1,1,vy),VR(1,1,vy),ix,jx,2,lm_type)
     call limiter(V(1,1,vz),VL(1,1,vz),VR(1,1,vz),ix,jx,2,lm_type)
     call limiter(V(1,1,pr),VL(1,1,pr),VR(1,1,pr),ix,jx,2,lm_type)
     call limiter(U1(1,1,ro),VL(1,1,ro),VR(1,1,ro),ix,jx,2,lm_type)
     call limiter(U1(1,1,bx),VL(1,1,bx),VR(1,1,bx),ix,jx,2,lm_type)
     call limiter(U1(1,1,by),VL(1,1,by),VR(1,1,by),ix,jx,2,lm_type)
     call limiter(U1(1,1,bz),VL(1,1,bz),VR(1,1,bz),ix,jx,2,lm_type)
     call limiter(U1(1,1,ps),VL(1,1,ps),VR(1,1,ps),ix,jx,2,lm_type)
!    fix flux bc (G)
     call bc_vlvr_g2(VL,VR,ix,jx)
!    Numerical flux in the Y direction (G)
!     write(6,*) 'VL, VR --> G'
     call flux_solver(G,VL,VR,ix,jx,2,flux_type)
     call flux_glm(G,VL,VR,ch,ix,jx,2)
     call flux_resistive(G,U1,VL,VR,EG,dx,ix,jx,2)

     if( time_type .eq. 0 ) then
!       write(6,*) 'U_new = 0.5( U_old + U* + F dt )'
        call rk22(U,U1,F,G,dt,dx,ix,jx)
     elseif( time_type .eq. 1 ) then
!       write(6,*) 'U_new = U + (dt/dx) (F-F) (n+1/2)'
        call step2(U,F,G,dt,dx,ix,jx)
     endif

!    GLM solver for the second half timestep
     call glm_ss(U,ch,0.5d0*dt,ix,jx)

!    boundary condition
     call mpibc2(U,ix,jx,myrank,npe)
     t=t+dt

  enddo
!-----------------------------------------------------------------------

  call mpi_finalize(merr)
  if( myrank.eq.0 )  write(6,*) '== end =='

980 format ('field-',i5.5,'.dat')
990 format ('field-rank',i4.4,'-',i5.5,'.dat')
981 format ('field-',i5.5,'.dat.noise')
991 format ('field-rank',i4.4,'-',i5.5,'.dat.noise')
992 format ('data/outflow-',i5.5,'.dat')

end program main
!-----------------------------------------------------------------------


==> ancillary_files/model.f90 <==
subroutine model(U,V,x,y,dx,ix,jx)
!-----------------------------------------------------------------------
!     Initial configuration for the serial code
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
! ---------------------------------------------------
! system size in the X direction (L_x): L_y is automatically calculated
  real(8), parameter :: Lx   =  40.d0
! plasma beta in the upstream region
  real(8), parameter :: beta =   0.2d0
! ---------------------------------------------------
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1, r2, b1

! grid
  dx = Lx / dble(ix-2)
  izero=ix/2
  x(izero)=-dx/2
  do i=izero+1,ix
     x(i) = x(i-1)+dx
  enddo
  do i=izero-1,1,-1
     x(i) = x(i+1)-dx
  enddo

  jzero = jx/2
  y(jzero) = -dx/2
  do j=jzero+1,jx
     y(j) = y(j-1)+dx
  enddo
  do j=jzero-1,1,-1
     y(j) = y(j+1)-dx
  enddo

  do j=1,jx
  do i=1,ix

     U(i,j,ro) = 1.d0 + cosh(y(j))**(-2) / beta
     V(i,j,pr) = 0.5d0 * beta * U(i,j,ro)
     V(i,j,vx) = 0.d0
     V(i,j,vy) = 0.d0
     V(i,j,vz) = 0.d0

     U(i,j,bx) = tanh(y(j))
     U(i,j,by) = 0.d0
     U(i,j,bz) = 0.d0
     U(i,j,ps) = 0.d0

! -- initial perturbation ---
     b1 = 0.03d0
     r2 = x(i)**2 + y(j)**2
     U(i,j,bx) = U(i,j,bx) - b1 * y(j) * exp(-r2/4.d0)
     U(i,j,by) = U(i,j,by) + b1 * x(i) * exp(-r2/4.d0)
! -- initial perturbation ---

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo
  

  return
end subroutine model


==> ancillary_files/modelp2.f90 <==
subroutine modelp2(U,V,x,y,dx,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     Initial configuration for the parallel version (mainp2)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
  integer :: myrank, npe    ! for MPI
  real(8) :: tmpx(npe*(ix-2)+2)  ! for MPI
! ---------------------------------------------------
! system size in the X direction (L_x): L_y is automatically calculated
  real(8), parameter :: Lx   = 1000.d0
! plasma beta in the upstream region
  real(8), parameter :: beta =   0.2d0
! ---------------------------------------------------
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1, r2, b1

! ---------------------------------------------------
! grid
  dx = Lx / dble( npe*(ix-2) )
!  izero = 1
  izero = (npe*(ix-2))/2+1
  tmpx(izero) = -dx/2
  do i=izero+1,npe*(ix-2)+2
     tmpx(i) = tmpx(i-1) + dx
  enddo
  do i=izero-1,1,-1
     tmpx(i) = tmpx(i+1) - dx
  enddo
  do i=1,ix
     x(i) = tmpx(myrank*(ix-2) + i)
  enddo

!  jzero = jx/2
  jzero = 1
  y(jzero) = -dx/2
  do j=jzero+1,jx
     y(j) = y(j-1)+dx
  enddo
  do j=jzero-1,1,-1
     y(j) = y(j+1)-dx
  enddo
! ---------------------------------------------------

  do j=1,jx
  do i=1,ix

     U(i,j,ro) = 1.d0 + cosh(y(j))**(-2) / beta
     V(i,j,pr) = 0.5d0 * beta * U(i,j,ro)
     V(i,j,vx) = 0.d0
     V(i,j,vy) = 0.d0
     V(i,j,vz) = 0.d0

     U(i,j,bx) = tanh(y(j))
     U(i,j,by) = 0.d0
     U(i,j,bz) = 0.d0
!     U(i,j,bz) = 1.d0
     U(i,j,ps) = 0.d0

! -- initial perturbation ---
     b1 = 0.03d0
     r2 = x(i)**2 + y(j)**2
     U(i,j,bx) = U(i,j,bx) - b1 * y(j) * exp(-r2/4.d0)
     U(i,j,by) = U(i,j,by) + b1 * x(i) * exp(-r2/4.d0)
! -- initial perturbation ---

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo
  

  return
end subroutine modelp2


==> ancillary_files/modelp2noise.f90 <==
subroutine modelp2noise(U,V,x,y,dx,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     Initial configuration for the parallel version (mainp2)
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  real(8) :: x(ix), y(jx), dx
  integer :: ix, jx
  integer :: myrank, npe    ! for MPI
  real(8) :: tmpx(npe*(ix-2)+2)  ! for MPI
! ---------------------------------------------------
  integer :: i, j, izero, jzero
  real(8) :: B2, v2, f1, r2, b1
! ---------------------------------------------------

  do j=1,jx
  do i=1,ix

! -- additional perturbation at (+10, 0) ---
     b1 = 0.05d0
     r2 = (x(i)-10.0)**2 + y(j)**2
     U(i,j,bx) = U(i,j,bx) - b1 * y(j) * exp(-r2/4.d0)
     U(i,j,by) = U(i,j,by) + b1 * (x(i)-10.0) * exp(-r2/4.d0)
! -- additional perturbation ---
! -- additional perturbation at (-25, 0) ---
     b1 = 0.03d0
     r2 = (x(i)+25.0)**2 + y(j)**2
     U(i,j,bx) = U(i,j,bx) - b1 * y(j) * exp(-r2/4.d0)
     U(i,j,by) = U(i,j,by) + b1 * (x(i)+25.0) * exp(-r2/4.d0)
! -- additional perturbation ---

     f1 = 1.d0 / ( gamma - 1 )
     v2 = dot_product( V(i,j,vx:vz), V(i,j,vx:vz) )
     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
!     U(i,j,mx:mz) = U(i,j,ro) * V(i,j,vx:vz)
     U(i,j,en)    = 0.5d0 * ( U(i,j,ro)*v2 + B2 ) + f1*V(i,j,pr)

  enddo
  enddo
  

  return
end subroutine modelp2noise


==> ancillary_files/mpibc2.f90 <==
subroutine mpibc2(U,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     Boundary conditions for the parallel code 2 (mainp2)
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h'
  include 'param.h'
  integer, intent(in) :: ix, jx, myrank, npe
  real(8) :: U(ix,jx,var1)
  integer :: mstatus(mpi_status_size)
  integer :: mmx, merr, mright, mleft
  real(8) :: bufsnd(jx,var1), bufrcv(jx,var1)

  mmx = jx*var1

!----------------------------------------------------------------------
!  leftward transfer :  PE(myrank-1)  <---  PE(myrank)
!----------------------------------------------------------------------

  mright = myrank+1
  mleft  = myrank-1
  if (myrank.eq.(npe-1))  mright  = 0
  if (myrank.eq.0      )  mleft   = npe-1

  bufsnd(:,:) = U(2,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mleft ,0, &
       bufrcv,mmx,mpi_double_precision,mright,0, &
       mpi_comm_world,mstatus,merr)
  
!  if( myrank.ne.(npe-1) ) then
     U(ix,:,:) = bufrcv(:,:)
!  else
!     U(ix,:, ro) =  U(ix-1,:, ro)
!     U(ix,:, mx) = -U(ix-1,:, mx)
!     U(ix,:, my) =  U(ix-1,:, my)
!     U(ix,:, mz) = -U(ix-1,:, mz)
!     U(ix,:, en) =  U(ix-1,:, en)
!     U(ix,:, bx) =  U(ix-1,:, bx)
!     U(ix,:, by) = -U(ix-1,:, by)
!     U(ix,:, bz) =  U(ix-1,:, bz)
!     U(ix,:, ps) = -U(ix-1,:, ps)
!  endif

!----------------------------------------------------------------------
!  rightward transfer :  PE(myrank)  --->  PE(myrank+1)
!----------------------------------------------------------------------

  mright = myrank+1
  mleft  = myrank-1
  if (myrank.eq.(npe-1))  mright  = 0
  if (myrank.eq.0      )  mleft   = npe-1

  bufsnd(:,:) = U(ix-1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mright,1, &
       bufrcv,mmx,mpi_double_precision,mleft ,1, &
       mpi_comm_world,mstatus,merr)

!  if( myrank.ne.0 ) then
     U(1,:,:) = bufrcv(:,:)
!  else
!     U(1,:, ro) =  U(2,:, ro)
!     U(1,:, mx) = -U(2,:, mx)
!     U(1,:, my) =  U(2,:, my)
!     U(1,:, mz) = -U(2,:, mz)
!     U(1,:, en) =  U(2,:, en)
!     U(1,:, bx) =  U(2,:, bx)
!     U(1,:, by) = -U(2,:, by)
!     U(1,:, bz) =  U(2,:, bz)
!     U(1,:, ps) = -U(2,:, ps)
!  endif

!----------------------------------------------------------------------
!  top/bottom walls
!----------------------------------------------------------------------

! bottom
  U(:,1, ro) =  U(:,2, ro)
  U(:,1, mx) =  U(:,2, mx)
  U(:,1, my) = -U(:,2, my)
  U(:,1, mz) = -U(:,2, mz)
  U(:,1, en) =  U(:,2, en)
  U(:,1, bx) = -U(:,2, bx)
  U(:,1, by) =  U(:,2, by)
  U(:,1, bz) =  U(:,2, bz)
  U(:,1, ps) = -U(:,2, ps)

! top
  U(:,jx,:)  =  U(:,jx-1,:)
  U(:,jx,my) = -U(:,jx-1,my) 
  U(:,jx,by) = -U(:,jx-1,by)

  return
end subroutine mpibc2


==> ancillary_files/mpibc_vlvr_f2.f90 <==
subroutine mpibc_vlvr_f2(VL,VR,ix,jx,myrank,npe)
!-----------------------------------------------------------------------
!     2010/01/27  S. Zenitani   MPI ex for HLL
!-----------------------------------------------------------------------
  implicit none
  include 'mpif.h'
  include 'param.h'
  integer, intent(in) :: ix, jx, myrank, npe
! left flux (VL) [input]
  real(8) :: VL(ix,jx,var1)
! right flux (VR) [input]
  real(8) :: VR(ix,jx,var1)

  integer :: mstatus(mpi_status_size)
  integer :: mmx, merr, mright, mleft
  real(8) :: bufsnd(jx,var1), bufrcv(jx,var1)

  mmx = jx*var1

!----------------------------------------------------------------------
!  from PE(myrank) to PE(myrank-1) for new da(ix)
!----------------------------------------------------------------------

  mright=  myrank+1
  mleft =  myrank-1
  if (myrank.eq.(npe-1)) mright  = 0
  if (myrank.eq.0      ) mleft   = npe-1

  bufsnd(:,:)=VR(1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mleft ,0, &
       bufrcv,mmx,mpi_double_precision,mright,0, &
       mpi_comm_world,mstatus,merr)
      
!  if (myrank.ne.(npe-1)) then
     VR(ix-1,:,:)=bufrcv(:,:)
!  else
!     VR(ix-1,:, ro) =  VL(ix-1,:, ro)
!     VR(ix-1,:, vx) = -VL(ix-1,:, vx)
!     VR(ix-1,:, vy) =  VL(ix-1,:, vy)
!     VR(ix-1,:, vz) = -VL(ix-1,:, vz)
!     VR(ix-1,:, pr) =  VL(ix-1,:, pr)
!     VR(ix-1,:, bx) =  VL(ix-1,:, bx)
!     VR(ix-1,:, by) = -VL(ix-1,:, by)
!     VR(ix-1,:, bz) =  VL(ix-1,:, bz)
!     VR(ix-1,:, ps) = -VL(ix-1,:, ps)
!  endif

!----------------------------------------------------------------------
!  from PE(myrank) to PE(myrank+1) for new da(1)
!----------------------------------------------------------------------

  mright=  myrank+1
  mleft =  myrank-1
  if (myrank.eq.(npe-1)) mright  = 0
  if (myrank.eq.0      ) mleft   = npe-1

  bufsnd(:,:)=VL(ix-1,:,:)

  call mpi_barrier(mpi_comm_world,merr)
  call mpi_sendrecv( &
       bufsnd,mmx,mpi_double_precision,mright,1, &
       bufrcv,mmx,mpi_double_precision,mleft ,1, &
       mpi_comm_world,mstatus,merr)

!  if (myrank.ne.0) then
     VL(1,:,:)=bufrcv(:,:)
!  else
!     VL(1,:, ro) =  VR(1,:, ro)
!     VL(1,:, vx) = -VR(1,:, vx)
!     VL(1,:, vy) =  VR(1,:, vy)
!     VL(1,:, vz) = -VR(1,:, vz)
!     VL(1,:, pr) =  VR(1,:, pr)
!     VL(1,:, bx) =  VR(1,:, bx)
!     VL(1,:, by) = -VR(1,:, by)
!     VL(1,:, bz) =  VR(1,:, bz)
!     VL(1,:, ps) = -VR(1,:, ps)
!  endif
!  call mpi_barrier(mpi_comm_world,merr)

  return
end subroutine mpibc_vlvr_f2


==> ancillary_files/mpiinput.f90 <==
subroutine mpiinput(filename,ix,jx,t,x,y,U,myrank,npe)
  implicit none
  include 'param.h'
  include 'mpif.h'
  character*256 :: filename
  integer, intent(in) :: ix, jx, myrank, npe
  real(8), intent(out) :: t
  real(8), intent(out) :: x(ix), y(jx)
  real(8), intent(out) :: U(ix,jx,var1)
!  real(8), intent(out) :: V(ix,jx,var2)
  integer :: iix, iix0, jx0
  integer :: fh, ierr, ftype
  integer :: gsize(2), subsize(2), start(2)
  integer(kind=mpi_offset_kind) :: disp, mk, mkiix, mkjx

  call mpi_file_open(mpi_comm_world, filename, & 
       mpi_mode_rdonly, &
       mpi_info_null, fh, ierr )

  iix = npe*(ix-2)+2
  disp = 0
  call mpi_file_read_all( fh,  t, 1,   mpi_real8, mpi_status_ignore, ierr) ; disp = disp+8
  call mpi_file_read_all( fh,iix0,1, mpi_integer, mpi_status_ignore, ierr) ; disp = disp+4
  call mpi_file_read_all( fh,jx0, 1, mpi_integer, mpi_status_ignore, ierr) ; disp = disp+4
  if(( iix0.ne.iix ) .or. ( jx0.ne.jx )) then
     write(6,*) 'parameter mismatch'
     write(6,*) ' ix= ',iix,' ix0= ',iix0
     write(6,*) ' jx= ',jx,' jx0= ',jx0
     stop
  endif

  call mpi_file_set_view(fh, disp+8*myrank*(ix-2), mpi_real8, mpi_real8, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, x, ix, mpi_real8, mpi_status_ignore, ierr) ; disp = disp+8*iix

  call mpi_file_set_view(fh, disp, mpi_byte, mpi_byte, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, y, jx,   mpi_real8, mpi_status_ignore, ierr) ; disp = disp+8*jx

! --------- 2D matrix of iix * jx -------------------------------------------------
  gsize = (/iix,jx/) ;  subsize = (/ix,jx/) ;  start = (/0+myrank*(ix-2), 0/)
  call mpi_type_create_subarray(2,gsize,subsize,start,mpi_order_fortran,mpi_real8,ftype,ierr)
  call mpi_type_commit( ftype,ierr )

  mkiix= iix
  mkjx = jx
  mk = 8*mkiix*mkjx
! mk = 8*iix*jx
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,mx), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,my), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,mz), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,en), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,ro), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,bx), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,by), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,bz), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_read_all( fh, U(1,1,ps), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk

!  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
!  call mpi_file_read_all( fh, V(1,1,vx), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
!  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
!  call mpi_file_read_all( fh, V(1,1,vy), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
!  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
!  call mpi_file_read_all( fh, V(1,1,vz), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
!  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
!  call mpi_file_read_all( fh, V(1,1,pr), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
! --------- 2D matrix of iix * jx -------------------------------------------------

  call mpi_file_close( fh, ierr )

  return
end subroutine mpiinput


==> ancillary_files/mpioutput.f90 <==
subroutine mpioutput(filename,ix,jx,t,x,y,U,V,myrank,npe)
  implicit none
  include 'param.h'
  include 'mpif.h'
  character*256 :: filename
  integer, intent(in) :: ix, jx, myrank, npe
  real(8), intent(in) :: x(ix), y(jx)
  real(8), intent(in) :: U(ix,jx,var1)
  real(8), intent(in) :: V(ix,jx,var2)
  real(8), intent(in) :: t
  integer :: iix
  integer :: fh, ierr, ftype
  integer :: gsize(2), subsize(2), start(2)
  integer(kind=mpi_offset_kind) :: disp, mk, mkiix, mkjx

  iix = npe*(ix-2)+2
  call mpi_file_open(mpi_comm_world, filename, & 
       mpi_mode_wronly + mpi_mode_create, & 
       mpi_info_null, fh, ierr )

  disp = 0
  call mpi_file_set_size( fh,disp,ierr)

  call mpi_file_write_all( fh,  t, 1,   mpi_real8, mpi_status_ignore, ierr) ; disp = disp+8
  call mpi_file_write_all( fh,iix, 1, mpi_integer, mpi_status_ignore, ierr) ; disp = disp+4
  call mpi_file_write_all( fh, jx, 1, mpi_integer, mpi_status_ignore, ierr) ; disp = disp+4

  call mpi_file_set_view(fh, disp+8*myrank*(ix-2), mpi_real8, mpi_real8, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, x, ix, mpi_real8, mpi_status_ignore, ierr) ; disp = disp+8*iix
  call mpi_file_set_view(fh, disp, mpi_byte, mpi_byte, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, y, jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp+8*jx

! --------- 2D matrix of iix * jx -------------------------------------------------
  gsize = (/iix,jx/) ;  subsize = (/ix,jx/) ;  start = (/0+myrank*(ix-2), 0/)
  call mpi_type_create_subarray(2,gsize,subsize,start,mpi_order_fortran,mpi_real8,ftype,ierr)
  call mpi_type_commit( ftype,ierr )

  mkiix= iix
  mkjx = jx
  mk = 8*mkiix*mkjx
! mk = 8*iix*jx
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,mx), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,my), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,mz), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,en), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,ro), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk

  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,bx), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,by), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,bz), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, U(1,1,ps), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, V(1,1,vx), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, V(1,1,vy), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, V(1,1,vz), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
  call mpi_file_set_view(fh, disp, mpi_real8, ftype, "native", mpi_info_null, ierr)
  call mpi_file_write_all( fh, V(1,1,pr), ix*jx, mpi_real8, mpi_status_ignore, ierr) ; disp = disp + mk
! --------- 2D matrix of iix * jx -------------------------------------------------

  call mpi_file_close( fh, ierr )

  return
end subroutine mpioutput


==> ancillary_files/openmhd.py <==
def data_read(it,ix1=None,ix2=None,jx1=None,jx2=None):
    import numpy as np

    filename = "data/field-%05d.dat" % it
    f = open(filename, 'rb')
    buf = np.fromfile(file=f,dtype=np.double,count=1)
    t0 = buf[0]
    buf = np.fromfile(file=f,dtype=np.int32,count=1)
    ix0 = buf[0]
    buf = np.fromfile(file=f,dtype=np.int32,count=1)
    jx0 = buf[0]
    print( ' t = ', t0 )
    print( ' size = (',ix0,' x ',jx0,')' )

    if ix1 is None:
        ix1 = 0

    if ix2 is None:
        ix2 = ix0-1

    if jx1 is None:
        jx1 = 0

    if jx2 is None:
        jx2 = jx0-1
    
    ix = ix2-ix1+1
    jx = jx2-jx1+1

    tmpx = np.ndarray((ix0),np.double)
    tmpy = np.ndarray((jx0),np.double)
    tmp  = np.ndarray((ix0,jx0),np.double)
    data = np.ndarray((ix,jx,9),np.double)
    
    tmpx = np.fromfile(file=f,dtype=np.double, count=ix0)
    tmpy = np.fromfile(file=f,dtype=np.double, count=jx0)
    
    # conserved variables (U)
    tmp = np.fromfile(file=f,dtype=np.double, count=ix0*jx0)
    tmp = np.fromfile(file=f,dtype=np.double, count=ix0*jx0)
    tmp = np.fromfile(file=f,dtype=np.double, count=ix0*jx0)
    tmp = np.fromfile(file=f,dtype=np.double, count=ix0*jx0)
    
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,4] = tmp[ix1:ix2+1,jx1:jx2+1]
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,5] = tmp[ix1:ix2+1,jx1:jx2+1]
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,6] = tmp[ix1:ix2+1,jx1:jx2+1]
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,7] = tmp[ix1:ix2+1,jx1:jx2+1]
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,8] = tmp[ix1:ix2+1,jx1:jx2+1]

    # primitive variables (V)
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,0] = tmp[ix1:ix2+1,jx1:jx2+1]
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,1] = tmp[ix1:ix2+1,jx1:jx2+1]
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,2] = tmp[ix1:ix2+1,jx1:jx2+1]
    tmp = (np.fromfile(file=f,dtype=np.double, count=ix0*jx0)).reshape((ix0,jx0),order='F')
    data[:,:,3] = tmp[ix1:ix2+1,jx1:jx2+1]
    f.close()

    return tmpx[ix1:ix2+1],tmpy[jx1:jx2+1],t0,data

# end


==> ancillary_files/outflow.f90 <==
subroutine outflow(filename,ix,jx,t,x,U,V,myrank,npe)
  implicit none
  include 'param.h'
  character*256 :: filename
  integer :: ix, jx
  real(8) :: t
  real(8) :: x(ix)
  real(8) :: U(ix,jx,var1)
  real(8) :: V(ix,jx,var2)
  integer :: i, ix2, jo
  integer :: myrank, npe, merr

  real(8) :: x2(npe*(ix-2))
  real(8) :: Ubx2(npe*(ix-2)), Uby2(npe*(ix-2)) !, Ubz2(npe*(ix-2))
! real(8) :: Uex2(npe*(ix-2)), Uey2(npe*(ix-2)), Uez2(npe*(ix-2))
  real(8) :: Ups2(npe*(ix-2))!, Uph2(npe*(ix-2))
  real(8) :: Vro2(npe*(ix-2)), Vpr2(npe*(ix-2))
  real(8) :: Vux2(npe*(ix-2)), Vuy2(npe*(ix-2)) !, Vuz2(npe*(ix-2))
  include 'mpif.h'

  ix2 = npe * (ix-2)
  jo  = 2
  call mpi_gather(x(2), ix-2, mpi_real8, &
       x2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
  call mpi_gather(U(2,jo,ro), ix-2, mpi_real8, &
       Vro2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
  call mpi_gather(V(2,jo,pr), ix-2, mpi_real8, &
       Vpr2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
  call mpi_gather(V(2,jo,vx), ix-2, mpi_real8, &
       Vux2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
  call mpi_gather(V(2,jo,vy), ix-2, mpi_real8, &
       Vuy2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
!  call mpi_gather(V(2,jo,vz), ix-2, mpi_real8, &
!       Vuz2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
  call mpi_gather(U(2,jo,bx), ix-2, mpi_real8, &
       Ubx2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
  call mpi_gather(U(2,jo,by), ix-2, mpi_real8, &
       Uby2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
!  call mpi_gather(U(2,jo,bz), ix-2, mpi_real8, &
!       Ubz2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)
  call mpi_gather(U(2,jo,ps), ix-2, mpi_real8, &
       Ups2(1), ix-2, mpi_real8, 0, mpi_comm_world, merr)

  call mpi_barrier(mpi_comm_world,merr)

  if( myrank.eq.0 ) then
     open(16,file=filename,form='unformatted',access='stream')
     write(16) t
     write(16) ix2
     write(16) (x2(i),i=1,ix2)
     write(16) (Vro2(i),i=1,ix2)
     write(16) (Vpr2(i),i=1,ix2)
     write(16) (Vux2(i),i=1,ix2)
     write(16) (Vuy2(i),i=1,ix2)
!     write(16) (Vuz2(i),i=1,ix2)
     write(16) (Ubx2(i),i=1,ix2)
     write(16) (Uby2(i),i=1,ix2)
!     write(16) (Ubz2(i),i=1,ix2)
     write(16) (Ups2(i),i=1,ix2)
     close(16)
  endif

  return
end subroutine outflow


==> ancillary_files/output.f90 <==
subroutine output(filename,ix,jx,t,x,y,U,V)
  implicit none
  include 'param.h'
  integer, intent(in) :: ix, jx
  real(8), intent(in) :: x(ix), y(jx)
  real(8), intent(in) :: U(ix,jx,var1)
  real(8), intent(in) :: V(ix,jx,var2)
  real(8), intent(in) :: t
  integer :: i, j
  character*256 :: filename      

  open(16,file=filename,form='unformatted',access='stream')
  write(16) t
  write(16) ix
  write(16) jx
  write(16) (x(i),i=1,ix)
  write(16) (y(j),j=1,jx)
  write(16) ((U(i,j,mx),i=1,ix),j=1,jx)
  write(16) ((U(i,j,my),i=1,ix),j=1,jx)
  write(16) ((U(i,j,mz),i=1,ix),j=1,jx)
  write(16) ((U(i,j,en),i=1,ix),j=1,jx)
  write(16) ((U(i,j,ro),i=1,ix),j=1,jx)
  write(16) ((U(i,j,bx),i=1,ix),j=1,jx)
  write(16) ((U(i,j,by),i=1,ix),j=1,jx)
  write(16) ((U(i,j,bz),i=1,ix),j=1,jx)
  write(16) ((U(i,j,ps),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vx),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vy),i=1,ix),j=1,jx)
  write(16) ((V(i,j,vz),i=1,ix),j=1,jx)
  write(16) ((V(i,j,pr),i=1,ix),j=1,jx)
  close(16)

  return
end subroutine output


==> ancillary_files/param.h <==
!-*- mode: f90 -*-
  integer, parameter :: version = 20170428
  real(8), parameter :: gamma = 5.d0 / 3.d0
!  real(8), parameter :: gamma = 2.d0
!  real(8), parameter :: gamma = 1.5d0
!  real(8), parameter :: gamma = 4.d0 / 3.d0
! do not edit
  integer, parameter :: var1 = 9, var2 = 4
  integer, parameter :: mx = 1, vx = 1
  integer, parameter :: my = 2, vy = 2
  integer, parameter :: mz = 3, vz = 3
  integer, parameter :: en = 4, pr = 4
  integer, parameter :: ro = 5
  integer, parameter :: bx = 6
  integer, parameter :: by = 7
  integer, parameter :: bz = 8
  integer, parameter :: ps = 9 ! psi
! do not edit
! end


==> ancillary_files/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import openmhd
# dummy index
vx=0;vy=1;vz=2;pr=3;ro=4;bx=5;by=6;bz=7;ps=8

# reading the data ...
x,y,t,data = openmhd.data_read(8)
#x,y,t,data = openmhd.data_read(10,ix1=0,ix2=1301,jx1=0,jx2=151)

# preparing the canvas
fig = plt.figure(figsize=(12, 6), dpi=80)
# fig.clear()
plt.clf()

# 2D image
# extent: [left, right, bottom, top]
extent=[x[0],x[-1],y[0],y[-1]]
plt.imshow(data[:,:,vx].T,origin='lower',cmap='bwr',extent=extent,aspect='auto')

# useful options
# plt.grid()
plt.xlabel("X",size=16)
plt.ylabel("Y",size=16)
plt.title('Outflow speed (t = %6.1f)' % t, size=20)
# colorbar
plt.colorbar()

# preparing Vector potential (Az)
az = np.ndarray((x.size,y.size),np.double)
# az[0,0] = 0.0
az[0,-1] = 0.5*(data[0,-1,bx] - data[0,-1,by])
for j in range(y.size-1,0,-1):
    az[0,j-1] = az[0,j] - 0.5*(data[0,j-1,bx]+data[0,j,bx])
for i in range(1,x.size):
    az[i,:] = az[i-1,:] - 0.5*(data[i-1,:,by]+data[i,:,by])

# contour of Az = magnetic field lines
plt.contour(az.T,extent=extent,colors='w',linestyles='solid')

# plot
plt.show()

# image file
#plt.savefig('output.png', dpi=80)

# end


==> ancillary_files/plot2.py <==
import matplotlib.pyplot as plt
import numpy as np
import openmhd
# dummy index
vx=0;vy=1;vz=2;pr=3;ro=4;bx=5;by=6;bz=7;ps=8

# reading the data ...
#x,y,t,data = openmhd.data_read(8)
# reading the data (partial domain: [ix1,ix2] x [jx1,jx2])
x,y,t,data = openmhd.data_read(10,ix1=0,ix2=1301,jx1=0,jx2=151)

# 2D mirroring (This depends on the BC)
ix = x.size
jx = 2*y.size-2
jxh= y.size-1
tmp  = data
data = np.ndarray((ix,jx,9),np.double)
data[:,jxh:,:]   =  tmp[:,1:,:]
data[:,0:jxh, :] =  tmp[:,-1:-jxh-1:-1, :]
data[:,0:jxh,vy] = -tmp[:,-1:-jxh-1:-1,vy]
data[:,0:jxh,vz] = -tmp[:,-1:-jxh-1:-1,vz]
data[:,0:jxh,bx] = -tmp[:,-1:-jxh-1:-1,bx]
data[:,0:jxh,ps] = -tmp[:,-1:-jxh-1:-1,ps]
tmp = y
y = np.ndarray((jx),np.double)
y[jxh:]  =  tmp[1:]
y[0:jxh] = -tmp[-1:-jxh-1:-1]

# preparing the canvas
fig = plt.figure(figsize=(12, 6), dpi=80)
# fig.clear()
plt.clf()

# 2D image
# extent: [left, right, bottom, top]
extent=[x[0],x[-1],y[0],y[-1]]
myimg = plt.imshow(data[:,:,vx].T,origin='lower',cmap='bwr',extent=extent,aspect='auto')

# image operations (e.g. color map)
#myimg.set_cmap('jet')
#myimg.set_cmap('bwr')

# useful options
# plt.grid()
plt.xlabel("X",size=16)
plt.ylabel("Y",size=16)
plt.title('Outflow speed (t = %6.1f)' % t, size=20)
# colorbar
plt.colorbar()

# preparing Vector potential (Az)
az = np.ndarray((x.size,y.size),np.double)
# az[0,0] = 0.0
az[0,-1] = 0.5*(data[0,-1,bx] - data[0,-1,by])
for j in range(y.size-1,0,-1):
    az[0,j-1] = az[0,j] - 0.5*(data[0,j-1,bx]+data[0,j,bx])
for i in range(1,x.size):
    az[i,:] = az[i-1,:] - 0.5*(data[i-1,:,by]+data[i,:,by])

# contour of Az = magnetic field lines
plt.contour(az.T,extent=extent,colors='w',linestyles='solid')

# plot
plt.show()

# image file
#plt.savefig('output.png', dpi=80)

# end


==> ancillary_files/rk21.f90 <==
subroutine rk21(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     1/2 step of TVD Runge=Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  integer, intent(in) :: ix, jx
  real(8), intent(in) :: wk(ix,jx,var1)
  real(8) :: wk1(ix,jx,var1)
  real(8), intent(in) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8), intent(in) :: dt, dx
!-----------------------------------------------------------------------
  integer :: i, j, k
  real(8) :: dtx

  dtx = dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
!$omp parallel do private(i,j,k)
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk1(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo
!$omp end parallel do

  return
end subroutine rk21


==> ancillary_files/rk22.f90 <==
subroutine rk22(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     2/2 step of TVD Runge=Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  integer, intent(in) :: ix, jx
  real(8) :: wk(ix,jx,var1)
  real(8), intent(in) :: wk1(ix,jx,var1)
  real(8), intent(in) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8), intent(in) :: dt, dx
!-----------------------------------------------------------------------
  integer :: i, j, k
  real(8) :: dtx

  dtx = dt/dx
!$omp parallel do private(i,j,k)
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk(i,j,k) = 0.5d0*( wk(i,j,k)+wk1(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) ) &
           )
        enddo
     enddo
  enddo
!$omp end parallel do
  
  return
end subroutine rk22


==> ancillary_files/set_dt.f90 <==
subroutine set_dt(U,V,vmax,dt,dx,cfl,ix,jx)
!-----------------------------------------------------------------------
!     CFL condition
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
  real(8), parameter :: dtmin = 1.0d-7
!-----------------------------------------------------------------------
  integer, intent(in) :: ix, jx
  real(8), intent(in) :: U(ix,jx,var1)
  real(8), intent(in) :: V(ix,jx,var2)
  real(8), intent(in) :: dx, cfl
  real(8), intent(out) :: vmax, dt
!-----------------------------------------------------------------------
  integer :: i, j
  integer :: imax, jmax
  real(8) :: B2, f1, f2, vfx, vfy, vtmp

  vmax = 0.d0
  dt   = 99999.d0

  do j=1,jx
  do i=1,ix

     B2 = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )
     f1 = gamma * V(i,j,pr)

!    fast mode in the X direction
     f2 = 4 * f1 * U(i,j,bx)**2
!     vfx = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))
     vfx = sqrt( ( (f1+B2) + sqrt(max( (f1+B2)**2-f2, 0.d0 ))) / ( 2*U(i,j,ro) ))

!    fast mode in the Y direction
     f2 = 4 * f1 * U(i,j,by)**2
!     vfy = sqrt( ( (f1+B2) + sqrt( (f1+B2)**2 - f2 )) / ( 2*U(i,j,ro) ))
     vfy = sqrt( ( (f1+B2) + sqrt(max( (f1+B2)**2-f2, 0.d0 ))) / ( 2*U(i,j,ro) ))

!    max speed of MHD waves
     vtmp = max( abs( V(i,j,vx) ) + vfx, abs( V(i,j,vy) ) + vfy )

     if( vtmp > vmax ) then
        vmax = vtmp
        imax = i
        jmax = j
     endif
     
  enddo
  enddo

! dt
  dt = cfl * dx / vmax

! error check
  if( dt < dtmin ) then
     write(6,*) ' dt is too small : ', dt, ' < ', dtmin
     write(6,*) '     velocity is : ', vmax
     write(6,*) imax, jmax, U(imax,jmax,ro), V(imax,jmax,pr)
     stop
  endif

  return
end subroutine set_dt


==> ancillary_files/set_dt2.f90 <==
subroutine set_dt2(Rm,dt,dx,cfl)
!-----------------------------------------------------------------------
!     Timestep for the diffusion term (resistivity) : cfl < 1.0
!     For simplicity, we reuse the CFL factor.
!-----------------------------------------------------------------------
  implicit none
  real(8), intent(in) :: Rm, dx, cfl
  real(8), intent(inout) :: dt

  if( dt .gt. 0.5d0*cfl*Rm*(dx**2) ) then
     dt = 0.5d0*cfl*Rm*(dx**2)
  endif

  return
end subroutine set_dt2


==> ancillary_files/set_eta.f90 <==
subroutine set_eta(E,EF,EG,x,y,dx,Rm1,Rm0,ix,jx)
!-----------------------------------------------------------------------
!     spatial profile of resistivity
!-----------------------------------------------------------------------
  implicit none
  real(8), intent(out) :: E(ix,jx), EF(ix,jx), EG(ix,jx)
  real(8), intent(in)  :: x(ix), y(jx), dx
  real(8), intent(in)  :: Rm1, Rm0
  integer, intent(in)  :: ix, jx
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: dx2, eta0, eta01
  real(8) :: eta
!-----------------------------------------------------------------------

  dx2 = dx/2.d0
  eta0  = 1.d0 / Rm0
  eta01 = ( Rm0 - Rm1 ) / ( Rm0 * Rm1 )

! E(:,:) = 0.d0
  do j=1,jx
  do i=1,ix
     E(i,j) = eta( x(i), y(j), eta0, eta01 )
  enddo
  enddo

  EF(ix,:) = 0.d0
  do j=1,jx
  do i=1,ix-1
     EF(i,j) = eta( x(i)+dx2, y(j), eta0, eta01 )
  enddo
  enddo

  EG(:,jx) = 0.d0
  do j=1,jx-1
  do i=1,ix
     EG(i,j) = eta( x(i), y(j)+dx2, eta0, eta01 )
  enddo
  enddo

end subroutine set_eta

function eta(xx,yy,eta0,eta01)
  real(8) :: eta
  real(8), intent(in) :: xx, yy, eta0, eta01

!  eta = eta0 + eta01 * ( cosh( sqrt( xx**2+yy**2 )/2.d0 ) )**(-2)
  eta = eta0 + eta01 * ( cosh( sqrt( xx**2+yy**2 ) ) )**(-2)

end function eta


==> ancillary_files/step1.f90 <==
subroutine step1(wk,wk1,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     1/2 step of the standard Runge=Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  integer, intent(in) :: ix, jx
  real(8), intent(in) :: wk(ix,jx,var1)
  real(8) :: wk1(ix,jx,var1)
  real(8), intent(in) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8), intent(in) :: dt, dx
!-----------------------------------------------------------------------
  integer :: i, j, k
  real(8) :: dtx

  dtx = 0.5d0*dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk1(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo

  return
end subroutine step1


==> ancillary_files/step2.f90 <==
subroutine step2(wk,wF,wG,dt,dx,ix,jx)
!-----------------------------------------------------------------------
!     2/2 step of the standard Runge=Kutta method
!-----------------------------------------------------------------------
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  integer, intent(in) :: ix, jx
  real(8), intent(inout) :: wk(ix,jx,var1)
  real(8), intent(in) :: wF(ix,jx,var1), wG(ix,jx,var1)
  real(8), intent(in) :: dt, dx
!-----------------------------------------------------------------------
  integer :: i, j, k
  real(8) :: dtx

  dtx = dt/dx
  do k=1,var1
     do j=2,jx-1
        do i=2,ix-1
           wk(i,j,k) = wk(i,j,k) + &
                dtx * ( wF(i-1,j,k) - wF(i,j,k) + wG(i,j-1,k) - wG(i,j,k) )
        enddo
     enddo
  enddo
  
  return
end subroutine step2


==> ancillary_files/u2v.f90 <==
subroutine u2v(U,V,ix,jx)
  implicit none
  include 'param.h'
!-----------------------------------------------------------------------
  integer, intent(in)  :: ix, jx
  real(8), intent(in)  :: U(ix,jx,var1)  ! conserved variables  [input]
  real(8), intent(out) :: V(ix,jx,var2)  ! primitive variables  [output]
!-----------------------------------------------------------------------
  integer :: i, j
  real(8) :: B2, rv2
  real(8), parameter :: f1 = gamma - 1
  integer :: pos1(2), pos2(2)

  V = 0.d0

!$omp parallel
!$omp do private(i,j,rv2,B2)
  do j=1,jx
  do i=1,ix

     V(i,j,vx:vz) = U(i,j,mx:mz) / U(i,j,ro)
     rv2 = dot_product( V(i,j,vx:vz), U(i,j,mx:mz) )  ! rho v**2
     B2  = dot_product( U(i,j,bx:bz), U(i,j,bx:bz) )  ! B**2
     V(i,j,pr)    = f1 * ( U(i,j,en) - 0.5d0*(rv2+B2) )

  enddo
  enddo
!$omp end do

!$omp sections
!$omp section
  if( minval( V(:,:,pr) ) .le. 0 ) then
     pos1 = minloc(V(:,:,pr))
     write(6,*) 'negative pressure at ',pos1,' P: ',U(pos1(1),pos1(2),en)
     stop
  endif
!$omp section
  if( minval( U(:,:,ro) ) .le. 0 ) then
     pos2 = minloc(U(:,:,ro))
     write(6,*) 'negative density at ',pos2,' rho: ',U(pos2(1),pos2(2),en)
     stop
  endif
!$omp end sections
!$omp end parallel

  return
end subroutine u2v

